No evidence for p- or d-wave dark matter annihilation from local large-scale structure

If dark matter annihilates into standard model particles with a cross-section which is velocity dependent, then Local Group dwarf galaxies will not be the best place to search for the resulting gamma ray emission. A greater flux would be produced by more distant and massive halos, with larger velocity dispersions. We construct full-sky predictions for the gamma-ray emission from galaxy- and cluster-mass halos within $\sim 200 {\rm \, Mpc}$ using a suite of constrained $N$-body simulations ($\texttt{CSiBORG}$) based on the Bayesian Origin Reconstruction from Galaxies algorithm. Comparing to observations from the Fermi Large Area Telescope and marginalising over reconstruction uncertainties and other astrophysical contributions to the flux, we obtain constraints on the cross-section which are two (seven) orders of magnitude tighter than those obtained from dwarf spheroidals for $p$-wave ($d$-wave) annihilation. We find no evidence for either type of annihilation from dark matter particles with masses in the range $m_\chi = 2-500{\rm \, GeV}/c^2$, for any channel. As an example, for annihilations producing bottom quarks with $m_\chi = 10 {\rm \, GeV}/c^2$, we find $a_{1} < 2.4 \times 10^{-21} {\rm \, cm^3 s^{-1}}$ and $a_{2} < 3.0 \times 10^{-18} {\rm \, cm^3 s^{-1}}$ at 95% confidence, where the product of the cross-section, $\sigma$, and relative particle velocity, $v$, is given by $\sigma v = a_\ell (v/c)^{2\ell}$ and $\ell=1, 2$ for $p$-, $d$-wave annihilation, respectively. Our bounds, although failing to exclude the thermal relic cross-section for velocity-dependent annihilation channels, are among the tightest to date.

==> Dwave_calculations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    538655,      10716]
NotebookOptionsPosition[    528592,      10555]
NotebookOutlinePosition[    529017,      10572]
CellTagsIndexPosition[    528974,      10569]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"\[Rho]0", ",", "rs", ",", "c", ",", "G"}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Some", " ", "basic", " ", "definitions", " ", "from", " ", "Lokas"}], 
     " ", "&"}], " ", "Mamon", " ", "paper"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "c_", "]"}], " ", ":=", " ", 
   FractionBox["1", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "c"}], "]"}], " ", "-", " ", 
     FractionBox["c", 
      RowBox[{"1", "+", "c"}]]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rho", "[", 
    RowBox[{"s_", ",", " ", "c_"}], "]"}], " ", ":=", " ", 
   FractionBox["\[Rho]0", 
    RowBox[{"c", " ", "*", " ", "s", " ", "*", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", " ", "+", " ", 
        RowBox[{"c", " ", "*", " ", "s"}]}], ")"}], "2"]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NFWPhi", "[", 
    RowBox[{"s_", ",", " ", "c_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"-", " ", 
     FractionBox[
      RowBox[{"4", " ", "\[Pi]", " ", "G", " ", "\[Rho]0", " ", 
       SuperscriptBox["rs", "2"]}], 
      RowBox[{"c", " ", "s"}]]}], 
    RowBox[{"Log", "[", 
     RowBox[{"1", " ", "+", " ", 
      RowBox[{"c", " ", "*", " ", "s"}]}], "]"}]}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vvir", "[", "c_", "]"}], " ", ":=", " ", 
   RowBox[{"Sqrt", "[", 
    FractionBox[
     RowBox[{"4", " ", "\[Pi]", " ", "G", " ", "\[Rho]0", " ", 
      SuperscriptBox["rs", "2"]}], 
     RowBox[{"c", " ", 
      RowBox[{"g", "[", "c", "]"}]}]], "]"}]}], " ", ";"}]}], "Input",
 CellChangeTimes->{{3.8837985541947737`*^9, 3.8837985545214767`*^9}, {
   3.883799798094784*^9, 3.883799807687326*^9}, {3.8837998677088223`*^9, 
   3.88379988016392*^9}, {3.88380071276105*^9, 3.88380071291916*^9}, 
   3.8838013209184313`*^9, {3.884687638392785*^9, 3.884687651987138*^9}, {
   3.884841951312726*^9, 3.8848419513769283`*^9}, {3.8848686465900173`*^9, 
   3.884868648323495*^9}, {3.8849287293099117`*^9, 3.8849287299015713`*^9}, {
   3.884936261738558*^9, 3.884936317958734*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"4711395c-782b-4f2d-bfe8-4cbada4cb081"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Check", " ", "Phi", " ", "satifies", " ", 
     RowBox[{"Poisson", "'"}], "s", " ", 
     RowBox[{"equation", ".", " ", "Note"}], " ", "r"}], " ", "=", " ", 
    RowBox[{"s", " ", "c", " ", "rs"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"rs", " ", "c"}], ")"}], "2"]], 
      FractionBox["1", 
       SuperscriptBox["s", "2"]], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["s", "2"], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"NFWPhi", "[", 
            RowBox[{"s", ",", "c"}], "]"}], ",", " ", "s"}], "]"}]}], ",", 
        " ", "s"}], "]"}]}], " ", "-", " ", 
     RowBox[{"4", " ", "\[Pi]", " ", "G", " ", 
      RowBox[{"rho", "[", 
       RowBox[{"s", ",", " ", "c"}], "]"}]}]}], " ", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Check", " ", "Phi", " ", "satifies", " ", "comment", " ", "after", " ", 
     "Eq", " ", "10.", " ", "Note", " ", "extra", " ", "rs", " ", "due", " ", 
     "to", " ", "different", " ", "distance", " ", "measure", " ", "used", 
     " ", "here"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{"NFWPhi", "[", 
       RowBox[{"s", ",", " ", "c"}], "]"}], ",", " ", 
      RowBox[{"s", "->", " ", "0"}], ",", " ", 
      RowBox[{"Direction", "->", "\"\<FromAbove\>\""}]}], "]"}], " ", "+", 
    " ", 
    RowBox[{"c", " ", 
     RowBox[{"g", "[", "c", "]"}], "  ", 
     SuperscriptBox[
      RowBox[{"Vvir", "[", "c", "]"}], "2"]}]}]}]}]], "Input",
 CellChangeTimes->{{3.88379467820725*^9, 3.8837947322087927`*^9}, {
  3.883794778073658*^9, 3.883794833212031*^9}, {3.883794954889763*^9, 
  3.883795050044289*^9}, {3.883795279280064*^9, 3.883795279900367*^9}, {
  3.8837953748923492`*^9, 3.883795393891179*^9}, {3.883795784113365*^9, 
  3.88379580269958*^9}, {3.883795933991605*^9, 3.883795956250388*^9}, {
  3.883796088231415*^9, 3.8837961141077642`*^9}, {3.88379653156664*^9, 
  3.883796533418116*^9}, {3.883798556597831*^9, 3.883798559851275*^9}, {
  3.883800047231574*^9, 3.883800068781464*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"79ab79c9-3c12-422d-a688-d507388c390b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.883794800644161*^9, 3.8837948415148582`*^9}, 
   3.88379490983047*^9, {3.883794956073134*^9, 3.883795073083067*^9}, 
   3.883795103125667*^9, 3.8837951413341513`*^9, 3.8837951840169163`*^9, {
   3.883795272940775*^9, 3.8837952812074842`*^9}, 3.8837953138697987`*^9, {
   3.883795388726145*^9, 3.8837953945311117`*^9}, {3.883795956739637*^9, 
   3.8837959708301287`*^9}, {3.8837961035151787`*^9, 3.883796120676648*^9}, 
   3.883796536477902*^9, 3.883798400937633*^9, 3.8837986082984324`*^9, 
   3.883799018245851*^9, 3.883799884240286*^9, {3.883800051469469*^9, 
   3.883800074342102*^9}, 3.883801177292574*^9, 3.8838013323530416`*^9, 
   3.883801426319627*^9, 3.884685096003652*^9, 3.884687654880106*^9, 
   3.884769913900921*^9, 3.884786928532132*^9, 3.884841937770791*^9, 
   3.884842297919074*^9, 3.884867933878099*^9, 3.884868357270959*^9, 
   3.884868650328486*^9, 3.8849262342720633`*^9, 3.884928722373829*^9, 
   3.889021895139868*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"d60bf9c9-bf76-4d21-9ab3-4e7a69905d0e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.883794800644161*^9, 3.8837948415148582`*^9}, 
   3.88379490983047*^9, {3.883794956073134*^9, 3.883795073083067*^9}, 
   3.883795103125667*^9, 3.8837951413341513`*^9, 3.8837951840169163`*^9, {
   3.883795272940775*^9, 3.8837952812074842`*^9}, 3.8837953138697987`*^9, {
   3.883795388726145*^9, 3.8837953945311117`*^9}, {3.883795956739637*^9, 
   3.8837959708301287`*^9}, {3.8837961035151787`*^9, 3.883796120676648*^9}, 
   3.883796536477902*^9, 3.883798400937633*^9, 3.8837986082984324`*^9, 
   3.883799018245851*^9, 3.883799884240286*^9, {3.883800051469469*^9, 
   3.883800074342102*^9}, 3.883801177292574*^9, 3.8838013323530416`*^9, 
   3.883801426319627*^9, 3.884685096003652*^9, 3.884687654880106*^9, 
   3.884769913900921*^9, 3.884786928532132*^9, 3.884841937770791*^9, 
   3.884842297919074*^9, 3.884867933878099*^9, 3.884868357270959*^9, 
   3.884868650328486*^9, 3.8849262342720633`*^9, 3.884928722373829*^9, 
   3.8890218952907476`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"6701b3ef-074d-4be6-9d26-3b97de6d69a9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     SuperscriptBox["sigmar", "2"], " ", "for", " ", "\[Beta]"}], "=", 
    RowBox[{
    "0.", " ", "Check", " ", "against", " ", "Jeans", " ", "Equation"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Sigma]r2", "[", 
      RowBox[{"s_", ",", " ", "c_"}], "]"}], " ", ":=", " ", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Vvir", "[", "c", "]"}], "2"], " ", 
      FractionBox["1", "2"], 
      SuperscriptBox["c", "2"], " ", 
      RowBox[{"g", "[", "c", "]"}], " ", "s", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"c", " ", "s"}]}], ")"}], "2"], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "-", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"c", " ", "s"}], "]"}], " ", "-", " ", 
        FractionBox["1", 
         RowBox[{"c", " ", "s"}]], " ", "-", " ", 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"c", " ", "s"}]}], ")"}], "2"]], " ", "-", " ", 
        FractionBox["6", 
         RowBox[{"1", " ", "+", " ", 
          RowBox[{"c", " ", "s"}]}]], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           FractionBox["1", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["s", "2"]}]], " ", "-", " ", 
           FractionBox["4", 
            RowBox[{"c", " ", "s"}]], " ", "-", " ", 
           FractionBox["2", 
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"c", " ", "s"}]}]]}], ")"}], 
         RowBox[{"Log", "[", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"c", " ", "s"}]}], "]"}]}], " ", "+", " ", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"c", " ", "s"}]}], "]"}], "2"]}], " ", "+", " ", 
        RowBox[{"6", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", " ", 
           RowBox[{
            RowBox[{"-", " ", "c"}], " ", "s"}]}], "]"}]}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"rho", "[", 
        RowBox[{"s", ",", " ", "c"}], "]"}]], 
      FractionBox["1", 
       RowBox[{"c", " ", "rs"}]], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"rho", "[", 
          RowBox[{"s", ",", " ", "c"}], "]"}], " ", 
         RowBox[{"\[Sigma]r2", "[", 
          RowBox[{"s", ",", " ", "c"}], "]"}]}], ",", " ", "s"}], "]"}]}], 
     " ", "+", " ", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"c", " ", "rs"}]], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"NFWPhi", "[", 
         RowBox[{"s", ",", " ", "c"}], "]"}], ",", " ", "s"}], "]"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.883795287510496*^9, 3.8837952878665047`*^9}, {
  3.883795321540182*^9, 3.8837953463022327`*^9}, {3.883796126484968*^9, 
  3.883796302859268*^9}, {3.883796396790269*^9, 3.883796399390108*^9}, {
  3.88379644274787*^9, 3.883796443888743*^9}, {3.883796543708702*^9, 
  3.883796568165225*^9}, {3.883798563052341*^9, 3.883798563306221*^9}, {
  3.883800182335761*^9, 3.8838002029701147`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"648b3ac1-a910-48e0-8447-5c3ae68bfd4c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.883796290344997*^9, 3.883796303298306*^9}, 
   3.883796400275442*^9, 3.883796444750855*^9, 3.883796559945842*^9, 
   3.883798402480854*^9, 3.883798612746739*^9, 3.883799020780283*^9, 
   3.883800079056994*^9, 3.883800203318317*^9, 3.88380117932549*^9, 
   3.883801334990141*^9, 3.883801428591137*^9, 3.884685098340538*^9, 
   3.884687655677003*^9, 3.884769915452372*^9, 3.88478693002899*^9, 
   3.884841940106905*^9, 3.884842301875661*^9, 3.884867935048767*^9, 
   3.8848683587738934`*^9, 3.8848686513133993`*^9, 3.8849262354205437`*^9, 
   3.884928723793289*^9, 3.889021896843799*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"14403907-5890-417e-9aa1-6d567540f6fb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Now", " ", "write", " ", "out", " ", "RHS", " ", "of", " ", 
     RowBox[{"d", "/", "ds"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"rho", " ", "<", 
        RowBox[{"vr", "^", "4"}], ">"}], " ", "=", " ", "..."}], ")"}], " ", 
     "Note", " ", "corrections", " ", 
     RowBox[{"d", "/", "dr"}]}], " ", "->", " ", 
    RowBox[{
     RowBox[{"d", "/", "ds"}], " ", "cancel", " ", "so", " ", "can", " ", 
     "ignore"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"-", " ", "3"}], " ", 
    RowBox[{"rho", "[", 
     RowBox[{"s", ",", " ", "c"}], "]"}], " ", 
    RowBox[{"\[Sigma]r2", "[", 
     RowBox[{"s", ",", " ", "c"}], "]"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"NFWPhi", "[", 
       RowBox[{"s", ",", " ", "c"}], "]"}], ",", " ", "s"}], "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.883796582037676*^9, 3.8837966139908533`*^9}, {
  3.883796646659255*^9, 3.8837969181094017`*^9}, {3.8837969659159393`*^9, 
  3.883797155359789*^9}, {3.8837973977780848`*^9, 3.883797398439365*^9}, {
  3.883797501446233*^9, 3.883797528148862*^9}, {3.8837975781753397`*^9, 
  3.8837976292792873`*^9}, {3.883797664973229*^9, 3.8837979968550673`*^9}, {
  3.883798520959487*^9, 3.883798551754129*^9}, {3.883798662362297*^9, 
  3.883798681622418*^9}, {3.883798810897537*^9, 3.88379882539653*^9}, {
  3.8837988805541553`*^9, 3.883798880695608*^9}, {3.883798990999447*^9, 
  3.883798997206354*^9}, {3.883799028716827*^9, 3.883799075037257*^9}, {
  3.883800087712874*^9, 3.883800232981988*^9}, {3.883801100119166*^9, 
  3.883801135880158*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"4271da00-2618-4d4b-9133-8366e7a5b239"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "6"}], " ", "G", " ", "\[Pi]", " ", 
  SuperscriptBox["rs", "2"], " ", 
  SuperscriptBox["\[Rho]0", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", "G", " ", "\[Pi]", " ", 
       SuperscriptBox["rs", "2"], " ", "\[Rho]0"}], 
      RowBox[{"s", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"c", " ", "s"}]}], ")"}]}]]}], "+", 
    FractionBox[
     RowBox[{"4", " ", "G", " ", "\[Pi]", " ", 
      SuperscriptBox["rs", "2"], " ", "\[Rho]0", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"c", " ", "s"}]}], "]"}]}], 
     RowBox[{"c", " ", 
      SuperscriptBox["s", "2"]}]]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["\[Pi]", "2"], "-", 
    FractionBox["1", 
     RowBox[{"c", " ", "s"}]], "-", 
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"c", " ", "s"}]}], ")"}], "2"]], "-", 
    FractionBox["6", 
     RowBox[{"1", "+", 
      RowBox[{"c", " ", "s"}]}]], "-", 
    RowBox[{"Log", "[", 
     RowBox[{"c", " ", "s"}], "]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["c", "2"], " ", 
         SuperscriptBox["s", "2"]}]], "-", 
       FractionBox["4", 
        RowBox[{"c", " ", "s"}]], "-", 
       FractionBox["2", 
        RowBox[{"1", "+", 
         RowBox[{"c", " ", "s"}]}]]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       RowBox[{"c", " ", "s"}]}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"c", " ", "s"}]}], "]"}], "2"]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{
        RowBox[{"-", "c"}], " ", "s"}]}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.883797511683864*^9, 3.883797529093642*^9}, {
   3.8837975836652203`*^9, 3.883797588398712*^9}, {3.883797685599009*^9, 
   3.883797709879877*^9}, {3.883797749533956*^9, 3.883797934501204*^9}, {
   3.883797964535157*^9, 3.883797997626482*^9}, 3.883798404310408*^9, 
   3.883798534734865*^9, 3.883798617004443*^9, 3.88379868290774*^9, 
   3.883798826022223*^9, 3.883798882702435*^9, {3.8837990312348967`*^9, 
   3.8837990759858313`*^9}, {3.8838000848467484`*^9, 3.8838000887021847`*^9}, 
   3.88380012716997*^9, {3.883800220088263*^9, 3.8838002333154593`*^9}, 
   3.88380118143326*^9, 3.8838013373996773`*^9, 3.883801430603198*^9, 
   3.884685100211769*^9, 3.884687656477852*^9, {3.884769917096374*^9, 
   3.884769930236497*^9}, 3.8847869314748907`*^9, {3.884841941786755*^9, 
   3.88484195420291*^9}, 3.8848423021834917`*^9, 3.884867935939207*^9, 
   3.884868359935616*^9, 3.884868652553454*^9, 3.884926236499205*^9, 
   3.884928724720254*^9, 3.8890218978090763`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"586cdf5d-7faa-46ec-bf1e-dab3cf8c2c06"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Now", " ", "integrate", " ", "each", " ", "term", " ", "on", " ", 
     RowBox[{"RHS", ".", " ", "\"\<res\>\""}], " ", "is", " ", "rho", " ", 
     "*"}], " ", "<", 
    SuperscriptBox["vr", "4"], ">", " ", 
    RowBox[{"up", " ", "to", " ", "an", " ", "additive", " ", "constant"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"res", "  ", "=", " ", "0"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"res", " ", "=", " ", 
     RowBox[{"res", " ", "+", " ", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", "G", " ", "\[Pi]", " ", 
             SuperscriptBox["rs", "2"], " ", "\[Rho]0"}], 
            RowBox[{"s", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"c", " ", "s"}]}], ")"}]}]]}], ")"}], 
         RowBox[{"(", 
          SuperscriptBox["\[Pi]", "2"], ")"}]}], ",", " ", "s", ",", " ", 
        RowBox[{"Assumptions", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"c", ">", "0"}], "&&", 
           RowBox[{"s", ">=", "0"}]}], "}"}]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"res", " ", "=", " ", 
     RowBox[{"res", " ", "+", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", "G", " ", "\[Pi]", " ", 
             SuperscriptBox["rs", "2"], " ", "\[Rho]0"}], 
            RowBox[{"s", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"c", " ", "s"}]}], ")"}]}]]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"c", " ", "s"}]]}], ")"}]}], ",", " ", "s", ",", " ", 
        RowBox[{"Assumptions", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"c", ">", "0"}], "&&", 
           RowBox[{"s", ">=", "0"}]}], "}"}]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"res", " ", "=", " ", 
     RowBox[{"res", " ", "+", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", "G", " ", "\[Pi]", " ", 
             SuperscriptBox["rs", "2"], " ", "\[Rho]0"}], 
            RowBox[{"s", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"c", " ", "s"}]}], ")"}]}]]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"-", 
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"c", " ", "s"}]}], ")"}], "2"]]}], ")"}]}], ",", " ", 
        "s", ",", " ", 
        RowBox[{"Assumptions", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"c", ">", "0"}], "&&", 
           RowBox[{"s", ">=", "0"}]}], "}"}]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"res", " ", "=", " ", 
     RowBox[{"res", " ", "+", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", "G", " ", "\[Pi]", " ", 
             SuperscriptBox["rs", "2"], " ", "\[Rho]0"}], 
            RowBox[{"s", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"c", " ", "s"}]}], ")"}]}]]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"-", 
           FractionBox["6", 
            RowBox[{"1", "+", 
             RowBox[{"c", " ", "s"}]}]]}], ")"}]}], ",", " ", "s", ",", " ", 
        RowBox[{"Assumptions", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"c", ">", "0"}], "&&", 
           RowBox[{"s", ">=", "0"}]}], "}"}]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"res", " ", "=", " ", 
     RowBox[{"res", " ", "+", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", "G", " ", "\[Pi]", " ", 
             SuperscriptBox["rs", "2"], " ", "\[Rho]0"}], 
            RowBox[{"s", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"c", " ", "s"}]}], ")"}]}]]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"-", 
           RowBox[{"Log", "[", 
            RowBox[{"c", " ", "s"}], "]"}]}], ")"}]}], ",", " ", "s", ",", 
        " ", 
        RowBox[{"Assumptions", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"c", ">", "0"}], "&&", 
           RowBox[{"s", ">=", "0"}]}], "}"}]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"res", " ", "=", " ", 
     RowBox[{"res", " ", "+", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", "G", " ", "\[Pi]", " ", 
             SuperscriptBox["rs", "2"], " ", "\[Rho]0"}], 
            RowBox[{"s", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"c", " ", "s"}]}], ")"}]}]]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", 
              RowBox[{
               SuperscriptBox["c", "2"], " ", 
               SuperscriptBox["s", "2"]}]], "-", 
             FractionBox["4", 
              RowBox[{"c", " ", "s"}]], "-", 
             FractionBox["2", 
              RowBox[{"1", "+", 
               RowBox[{"c", " ", "s"}]}]]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "+", 
             RowBox[{"c", " ", "s"}]}], "]"}]}], ")"}]}], ",", " ", "s", ",", 
        " ", 
        RowBox[{"Assumptions", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"c", ">", "0"}], "&&", 
           RowBox[{"s", ">=", "0"}]}], "}"}]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"res", " ", "=", " ", 
     RowBox[{"res", " ", "+", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", "G", " ", "\[Pi]", " ", 
             SuperscriptBox["rs", "2"], " ", "\[Rho]0"}], 
            RowBox[{"s", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"c", " ", "s"}]}], ")"}]}]]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              RowBox[{"c", " ", "s"}]}], "]"}], "2"]}], ")"}]}], ",", " ", 
        "s", ",", " ", 
        RowBox[{"Assumptions", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"c", ">", "0"}], "&&", 
           RowBox[{"s", ">=", "0"}]}], "}"}]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"res", " ", "=", " ", 
     RowBox[{"res", " ", "+", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", "G", " ", "\[Pi]", " ", 
             SuperscriptBox["rs", "2"], " ", "\[Rho]0"}], 
            RowBox[{"s", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"c", " ", "s"}]}], ")"}]}]]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"6", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{
              RowBox[{"-", "c"}], " ", "s"}]}], "]"}]}], ")"}]}], ",", " ", 
        "s", ",", " ", 
        RowBox[{"Assumptions", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"c", ">", "0"}], "&&", 
           RowBox[{"s", ">=", "0"}]}], "}"}]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"res", " ", "=", " ", 
     RowBox[{"res", " ", "+", " ", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{"4", " ", "G", " ", "\[Pi]", " ", 
            SuperscriptBox["rs", "2"], " ", "\[Rho]0", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              RowBox[{"c", " ", "s"}]}], "]"}]}], 
           RowBox[{"c", " ", 
            SuperscriptBox["s", "2"]}]], ")"}], 
         RowBox[{"(", 
          SuperscriptBox["\[Pi]", "2"], ")"}]}], ",", " ", "s", ",", " ", 
        RowBox[{"Assumptions", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"c", ">", "0"}], "&&", 
           RowBox[{"s", ">=", "0"}]}], "}"}]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"res", " ", "=", " ", 
     RowBox[{"res", " ", "+", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{"4", " ", "G", " ", "\[Pi]", " ", 
            SuperscriptBox["rs", "2"], " ", "\[Rho]0", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              RowBox[{"c", " ", "s"}]}], "]"}]}], 
           RowBox[{"c", " ", 
            SuperscriptBox["s", "2"]}]], ")"}], 
         RowBox[{"(", 
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"c", " ", "s"}]]}], ")"}]}], ",", " ", "s", ",", " ", 
        RowBox[{"Assumptions", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"c", ">", "0"}], "&&", 
           RowBox[{"s", ">=", "0"}]}], "}"}]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"res", " ", "=", " ", 
     RowBox[{"res", " ", "+", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{"4", " ", "G", " ", "\[Pi]", " ", 
            SuperscriptBox["rs", "2"], " ", "\[Rho]0", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              RowBox[{"c", " ", "s"}]}], "]"}]}], 
           RowBox[{"c", " ", 
            SuperscriptBox["s", "2"]}]], ")"}], 
         RowBox[{"(", 
          RowBox[{"-", 
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"c", " ", "s"}]}], ")"}], "2"]]}], ")"}]}], ",", " ", 
        "s", ",", " ", 
        RowBox[{"Assumptions", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"c", ">", "0"}], "&&", 
           RowBox[{"s", ">=", "0"}]}], "}"}]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"res", " ", "=", " ", 
     RowBox[{"res", " ", "+", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{"4", " ", "G", " ", "\[Pi]", " ", 
            SuperscriptBox["rs", "2"], " ", "\[Rho]0", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              RowBox[{"c", " ", "s"}]}], "]"}]}], 
           RowBox[{"c", " ", 
            SuperscriptBox["s", "2"]}]], ")"}], 
         RowBox[{"(", 
          RowBox[{"-", 
           FractionBox["6", 
            RowBox[{"1", "+", 
             RowBox[{"c", " ", "s"}]}]]}], ")"}]}], ",", " ", "s", ",", " ", 
        RowBox[{"Assumptions", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"c", ">", "0"}], "&&", 
           RowBox[{"s", ">=", "0"}]}], "}"}]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"res", " ", "=", " ", 
     RowBox[{"res", " ", "+", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{"4", " ", "G", " ", "\[Pi]", " ", 
            SuperscriptBox["rs", "2"], " ", "\[Rho]0", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              RowBox[{"c", " ", "s"}]}], "]"}]}], 
           RowBox[{"c", " ", 
            SuperscriptBox["s", "2"]}]], ")"}], 
         RowBox[{"(", 
          RowBox[{"-", 
           RowBox[{"Log", "[", 
            RowBox[{"c", " ", "s"}], "]"}]}], ")"}]}], ",", " ", "s", ",", 
        " ", 
        RowBox[{"Assumptions", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"c", ">", "0"}], "&&", 
           RowBox[{"s", ">=", "0"}]}], "}"}]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"res", " ", "=", " ", 
     RowBox[{"res", " ", "+", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{"4", " ", "G", " ", "\[Pi]", " ", 
            SuperscriptBox["rs", "2"], " ", "\[Rho]0", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              RowBox[{"c", " ", "s"}]}], "]"}]}], 
           RowBox[{"c", " ", 
            SuperscriptBox["s", "2"]}]], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["1", 
              RowBox[{
               SuperscriptBox["c", "2"], " ", 
               SuperscriptBox["s", "2"]}]], "-", 
             FractionBox["4", 
              RowBox[{"c", " ", "s"}]], "-", 
             FractionBox["2", 
              RowBox[{"1", "+", 
               RowBox[{"c", " ", "s"}]}]]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "+", 
             RowBox[{"c", " ", "s"}]}], "]"}]}], ")"}]}], ",", " ", "s", ",", 
        " ", 
        RowBox[{"Assumptions", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"c", ">", "0"}], "&&", 
           RowBox[{"s", ">=", "0"}]}], "}"}]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"res", " ", "=", " ", 
     RowBox[{"res", " ", "+", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{"4", " ", "G", " ", "\[Pi]", " ", 
            SuperscriptBox["rs", "2"], " ", "\[Rho]0", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              RowBox[{"c", " ", "s"}]}], "]"}]}], 
           RowBox[{"c", " ", 
            SuperscriptBox["s", "2"]}]], ")"}], 
         RowBox[{"(", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              RowBox[{"c", " ", "s"}]}], "]"}], "2"]}], ")"}]}], ",", " ", 
        "s", ",", " ", 
        RowBox[{"Assumptions", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"c", ">", "0"}], "&&", 
           RowBox[{"s", ">=", "0"}]}], "}"}]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"res", " ", "=", " ", 
     RowBox[{"res", " ", "+", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{"4", " ", "G", " ", "\[Pi]", " ", 
            SuperscriptBox["rs", "2"], " ", "\[Rho]0", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              RowBox[{"c", " ", "s"}]}], "]"}]}], 
           RowBox[{"c", " ", 
            SuperscriptBox["s", "2"]}]], ")"}], 
         RowBox[{"(", 
          RowBox[{"6", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{
              RowBox[{"-", "c"}], " ", "s"}]}], "]"}]}], ")"}]}], ",", " ", 
        "s", ",", " ", 
        RowBox[{"Assumptions", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"c", ">", "0"}], "&&", 
           RowBox[{"s", ">=", "0"}]}], "}"}]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"res", " ", "=", " ", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"-", "6"}], " ", "G", " ", "\[Pi]", " ", 
      SuperscriptBox["rs", "2"], " ", 
      SuperscriptBox["\[Rho]0", "2"], " ", "*", " ", "res"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.883800131767043*^9, 3.88380015301565*^9}, {
  3.883800241522808*^9, 3.8838004549827213`*^9}, {3.8838005080957527`*^9, 
  3.883800589081472*^9}, {3.883800628416205*^9, 3.883800684508439*^9}, {
  3.8838007171297083`*^9, 3.883800719424531*^9}, {3.883800750325904*^9, 
  3.883800769141387*^9}, {3.8838008006621027`*^9, 3.883800803888633*^9}, {
  3.883800857263165*^9, 3.883800889222437*^9}, {3.883800990092907*^9, 
  3.883800998386239*^9}, {3.883801065524622*^9, 3.883801070408128*^9}, {
  3.883801199450719*^9, 3.8838012053761663`*^9}, {3.883801388744295*^9, 
  3.883801414572742*^9}, {3.884868724301675*^9, 3.884868809994973*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"35a9ca60-ea67-49f2-a3c6-9bca05b55e21"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8838012165449867`*^9, 3.883801339673881*^9, 
  3.883801438635664*^9, 3.884685102297018*^9, 3.88468761453946*^9, 
  3.8846876586792793`*^9, 3.88476994749818*^9, 3.8847700231809177`*^9, 
  3.884770780990054*^9, 3.884786937429203*^9, 3.884841956390854*^9, 
  3.8848423035692596`*^9, 3.884867937308475*^9, 3.884868363100535*^9, 
  3.884868654113077*^9, 3.884868759921605*^9, 3.884868816282084*^9, 
  3.884926238014134*^9, 3.884928727082239*^9, 3.8890219006454077`*^9, 
  3.8890685994099903`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"0cbece33-7735-4a73-ade3-3d4f6ae7d376"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["c", "3"], " ", 
    SuperscriptBox["s", "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"c", " ", "s"}]}], ")"}], "2"]}]], 
  RowBox[{"4", " ", 
   SuperscriptBox["G", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   SuperscriptBox["rs", "4"], " ", 
   SuperscriptBox["\[Rho]0", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["c", "2"], " ", 
      SuperscriptBox["s", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"c", " ", "s", " ", 
         RowBox[{"(", 
          RowBox[{"59", "+", 
           RowBox[{"58", " ", "c", " ", "s"}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"c", " ", "s"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"24", " ", 
         SuperscriptBox["c", "3"], " ", 
         SuperscriptBox["s", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"c", " ", "s"}]}], ")"}], " ", 
         RowBox[{"Log", "[", "s", "]"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["c", "3"], " ", 
         SuperscriptBox["s", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"c", " ", "s"}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "c"}], " ", "s"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"4", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              RowBox[{"c", " ", "s"}]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "+", 
                 RowBox[{"c", " ", "s"}]}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           RowBox[{"c", " ", "s"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"c", " ", "s", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"c", " ", "s", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "25"}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"c", " ", "s"}]}], ")"}]}], "-", 
                 RowBox[{"c", " ", "s", " ", 
                  RowBox[{"(", 
                   RowBox[{"35", "+", 
                    RowBox[{"3", " ", "c", " ", "s"}]}], ")"}]}]}], ")"}]}]}],
              ")"}]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["s", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"c", " ", "s"}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"c", " ", "s"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"c", " ", "s"}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              RowBox[{"c", " ", "s"}]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"c", " ", "s", " ", 
               RowBox[{"(", 
                RowBox[{"6", "+", 
                 RowBox[{"c", " ", "s", " ", 
                  RowBox[{"(", 
                   RowBox[{"21", "+", 
                    RowBox[{"8", " ", "c", " ", "s"}]}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               SuperscriptBox["c", "2"], " ", 
               SuperscriptBox["s", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", 
                 RowBox[{"8", " ", "c", " ", "s"}]}], ")"}], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "+", 
                 RowBox[{"c", " ", "s"}]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["c", "2"], " ", 
      SuperscriptBox["s", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"c", " ", "s"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"10", " ", "c", " ", "s"}], "+", 
           RowBox[{"9", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              RowBox[{"c", " ", "s"}]}], "]"}]}]}], ")"}], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"c", " ", "s"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"10", " ", "c", " ", "s"}], "+", 
           RowBox[{"9", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              RowBox[{"c", " ", "s"}]}], "]"}]}]}], ")"}], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["s", "2"]}]}], "]"}]}], "+", 
        RowBox[{"12", " ", "c", " ", "s", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"4", " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "+", 
                 RowBox[{"c", " ", "s"}]}], "]"}]}]}], ")"}], " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{"1", "+", 
               RowBox[{"c", " ", "s"}]}]}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"3", ",", 
              RowBox[{"1", "+", 
               RowBox[{"c", " ", "s"}]}]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.8838012165449867`*^9, 3.883801339673881*^9, 
  3.883801438635664*^9, 3.884685102297018*^9, 3.88468761453946*^9, 
  3.8846876586792793`*^9, 3.88476994749818*^9, 3.8847700231809177`*^9, 
  3.884770780990054*^9, 3.884786937429203*^9, 3.884841956390854*^9, 
  3.8848423035692596`*^9, 3.884867937308475*^9, 3.884868363100535*^9, 
  3.884868654113077*^9, 3.884868759921605*^9, 3.884868816282084*^9, 
  3.884926238014134*^9, 3.884928727082239*^9, 3.8890219006454077`*^9, 
  3.889068600608374*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"935d4b2e-f05a-498e-8a00-5abbdb936561"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Double", " ", "check", " ", "solution"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"res", " ", ",", "s"}], "]"}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"rho", "[", 
       RowBox[{"s", ",", " ", "c"}], "]"}], " ", 
      RowBox[{"\[Sigma]r2", "[", 
       RowBox[{"s", ",", " ", "c"}], "]"}], " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"NFWPhi", "[", 
         RowBox[{"s", ",", " ", "c"}], "]"}], ",", " ", "s"}], "]"}]}]}], ",",
     " ", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"c", ">", "0"}], "&&", 
       RowBox[{"s", ">=", "0"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8848686724329357`*^9, 3.884868680725946*^9}, {
   3.884868828688963*^9, 3.8848688381577463`*^9}, 3.884926226937698*^9},
 CellLabel->"In[70]:=",ExpressionUUID->"2996194d-d2ba-4925-b9be-292d631a80b1"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8848686818114347`*^9, 3.884868766087914*^9, {3.884868819504764*^9, 
   3.88486883927282*^9}, {3.8849262282450953`*^9, 3.884926244933131*^9}, 
   3.8890686038788023`*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"47778f1f-f0ed-49c3-83c9-3d3c570e2f80"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Boundary", " ", "condition", " ", "that", " ", "rho"}], " ", 
     "<", 
     RowBox[{"vr", "^", "4"}], ">"}], " ", "->", " ", 
    RowBox[{"0", " ", "at", " ", 
     RowBox[{"\[Infinity]", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"res", " ", "=", " ", 
    RowBox[{"res", " ", "-", " ", 
     RowBox[{"Limit", "[", 
      RowBox[{"res", ",", " ", 
       RowBox[{"s", "->", " ", "\[Infinity]"}], ",", " ", 
       RowBox[{"Assumptions", "->", 
        RowBox[{"{", 
         RowBox[{"c", " ", ">", " ", "0"}], "}"}]}]}], "]"}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.883801075431288*^9, 3.883801090726598*^9}, {
   3.883801252503986*^9, 3.883801290988264*^9}, {3.8838013825460453`*^9, 
   3.883801384291792*^9}, {3.8846857881009483`*^9, 3.884685814213531*^9}, {
   3.884687621456821*^9, 3.8846876297285213`*^9}, {3.8847694640285673`*^9, 
   3.884769473068345*^9}, {3.884769994658237*^9, 3.884770018466879*^9}, {
   3.8847700654935226`*^9, 3.884770065884528*^9}, 3.8849262559132566`*^9},
 CellLabel->"In[71]:=",ExpressionUUID->"5b02cefc-95c8-4cb6-94c8-65a6ac32bcb8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{"res", ",", " ", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"c", ">", "0"}], "&&", 
      RowBox[{"s", ">=", "0"}]}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Limit", "[", 
   RowBox[{"res", ",", " ", 
    RowBox[{"s", "->", " ", "0"}], ",", " ", 
    RowBox[{"Direction", "->", "\"\<FromAbove\>\""}], ",", " ", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"{", 
      RowBox[{"c", " ", ">", " ", "0"}], "}"}]}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Limit", "[", 
  RowBox[{"res", ",", " ", 
   RowBox[{"s", "->", " ", "\[Infinity]"}], ",", " ", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"{", 
     RowBox[{"c", " ", ">", " ", "0"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.884770073230722*^9, 3.884770088142614*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"f910292f-e9aa-41eb-8a88-902a8fe6f239"],

Cell[BoxData[
 RowBox[{
  FractionBox["4", "3"], " ", 
  SuperscriptBox["G", "2"], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  SuperscriptBox["rs", "4"], " ", 
  SuperscriptBox["\[Rho]0", "3"], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["6", 
     RowBox[{"c", " ", "s", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"c", " ", "s"}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{"177", "+", 
      RowBox[{"174", " ", "c", " ", "s"}], "+", 
      RowBox[{"52", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Pi]", "+", 
          RowBox[{"c", " ", "\[Pi]", " ", "s"}]}], ")"}], "2"]}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"c", " ", "s"}]}], ")"}], "2"]], "+", 
    RowBox[{"18", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"c", " ", "s"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"c", " ", "s", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "25"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"c", " ", "s"}]}], ")"}]}], "-", 
           RowBox[{"c", " ", "s", " ", 
            RowBox[{"(", 
             RowBox[{"35", "+", 
              RowBox[{"3", " ", "c", " ", "s"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", "c", " ", "s", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"c", " ", "s"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", "c", " ", "s", " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "c"}], " ", "s"}], "]"}]}], "-", 
           RowBox[{"Log", "[", 
            RowBox[{"c", " ", "s"}], "]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"c", " ", "s"}]}], "]"}]}], 
     RowBox[{
      SuperscriptBox["c", "2"], " ", 
      SuperscriptBox["s", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"c", " ", "s"}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"c", " ", "s", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"c", " ", "s", " ", 
            RowBox[{"(", 
             RowBox[{"21", "+", 
              RowBox[{"8", " ", "c", " ", "s"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["c", "3"], " ", 
         SuperscriptBox["s", "3"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "c"}], " ", "s"}], "]"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         RowBox[{"c", " ", "s"}]}], "]"}], "2"]}], 
     RowBox[{
      SuperscriptBox["c", "3"], " ", 
      SuperscriptBox["s", "3"]}]], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"8", " ", "c", " ", "s"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         RowBox[{"c", " ", "s"}]}], "]"}], "3"]}], 
     RowBox[{"c", " ", "s"}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "120"}], "-", 
       FractionBox[
        RowBox[{"108", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           RowBox[{"c", " ", "s"}]}], "]"}]}], 
        RowBox[{"c", " ", "s"}]]}], ")"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"c", " ", "s"}]}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", " ", "c", " ", "s"}], "+", 
        RowBox[{"9", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           RowBox[{"c", " ", "s"}]}], "]"}]}]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         SuperscriptBox["c", "2"], " ", 
         SuperscriptBox["s", "2"]}]}], "]"}]}], 
     RowBox[{"c", " ", "s"}]], "+", 
    RowBox[{"72", " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"4", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          RowBox[{"c", " ", "s"}]}], "]"}]}]}], ")"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "+", 
        RowBox[{"c", " ", "s"}]}]}], "]"}]}], "+", 
    RowBox[{"288", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"1", "+", 
        RowBox[{"c", " ", "s"}]}]}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8890219464120073`*^9, 3.889068610842662*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"9a3b41f6-c46b-4650-ae0a-d7e19452d931"],

Cell[BoxData[
 RowBox[{
  FractionBox["4", "3"], " ", 
  SuperscriptBox["G", "2"], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  SuperscriptBox["rs", "4"], " ", 
  SuperscriptBox["\[Rho]0", "3"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "363"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Pi]", "2"]}], "+", 
    RowBox[{"288", " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8890219464120073`*^9, 3.8890686110161552`*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"d8d12385-eb85-4868-b962-e64fa490c17d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8890219464120073`*^9, 3.8890686110738993`*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"7c0c4d35-6b7c-426d-ac8f-912e25967696"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Msol", "^", 
     RowBox[{"-", "2"}]}], " ", 
    RowBox[{"kpc", "^", "2"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"km", "/", "s"}], ")"}], "^", "4"}], " ", 
    RowBox[{"kpc", "^", "4"}], " ", 
    RowBox[{"Msol", "^", "3"}], " ", 
    RowBox[{"kpc", "^", 
     RowBox[{"-", "9"}]}]}], " ", "->", " ", 
   RowBox[{"Msol", " ", 
    RowBox[{"kpc", "^", 
     RowBox[{"-", "3"}]}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"km", "/", "s"}], ")"}], "^", "4"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8849357528549747`*^9, 3.884935772968396*^9}, {
   3.884935815279252*^9, 3.884935852459136*^9}, 3.8849359124261227`*^9, {
   3.884935981414941*^9, 3.884935981496087*^9}, {3.884936117163021*^9, 
   3.88493617425237*^9}, {3.884936349203082*^9, 
   3.884936390653564*^9}},ExpressionUUID->"cd90b9f3-82c6-45d2-a48e-\
538514b82e64"],

Cell[BoxData[
 RowBox[{
  FractionBox["4", "3"], " ", 
  SuperscriptBox["G", "2"], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  SuperscriptBox["rs", "4"], " ", 
  SuperscriptBox["\[Rho]0", "3"], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["6", 
     RowBox[{"c", " ", "s", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"c", " ", "s"}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{"177", "+", 
      RowBox[{"174", " ", "c", " ", "s"}], "+", 
      RowBox[{"52", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Pi]", "+", 
          RowBox[{"c", " ", "\[Pi]", " ", "s"}]}], ")"}], "2"]}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"c", " ", "s"}]}], ")"}], "2"]], "+", 
    RowBox[{"18", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"c", " ", "s"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"c", " ", "s", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "25"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"c", " ", "s"}]}], ")"}]}], "-", 
           RowBox[{"c", " ", "s", " ", 
            RowBox[{"(", 
             RowBox[{"35", "+", 
              RowBox[{"3", " ", "c", " ", "s"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", "c", " ", "s", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"c", " ", "s"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", "c", " ", "s", " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "c"}], " ", "s"}], "]"}]}], "-", 
           RowBox[{"Log", "[", 
            RowBox[{"c", " ", "s"}], "]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"c", " ", "s"}]}], "]"}]}], 
     RowBox[{
      SuperscriptBox["c", "2"], " ", 
      SuperscriptBox["s", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"c", " ", "s"}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"c", " ", "s", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"c", " ", "s", " ", 
            RowBox[{"(", 
             RowBox[{"21", "+", 
              RowBox[{"8", " ", "c", " ", "s"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["c", "3"], " ", 
         SuperscriptBox["s", "3"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "c"}], " ", "s"}], "]"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         RowBox[{"c", " ", "s"}]}], "]"}], "2"]}], 
     RowBox[{
      SuperscriptBox["c", "3"], " ", 
      SuperscriptBox["s", "3"]}]], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"8", " ", "c", " ", "s"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         RowBox[{"c", " ", "s"}]}], "]"}], "3"]}], 
     RowBox[{"c", " ", "s"}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "120"}], "-", 
       FractionBox[
        RowBox[{"108", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           RowBox[{"c", " ", "s"}]}], "]"}]}], 
        RowBox[{"c", " ", "s"}]]}], ")"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"c", " ", "s"}]}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", " ", "c", " ", "s"}], "+", 
        RowBox[{"9", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           RowBox[{"c", " ", "s"}]}], "]"}]}]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         SuperscriptBox["c", "2"], " ", 
         SuperscriptBox["s", "2"]}]}], "]"}]}], 
     RowBox[{"c", " ", "s"}]], "+", 
    RowBox[{"72", " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"4", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          RowBox[{"c", " ", "s"}]}], "]"}]}]}], ")"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "+", 
        RowBox[{"c", " ", "s"}]}]}], "]"}]}], "+", 
    RowBox[{"288", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"1", "+", 
        RowBox[{"c", " ", "s"}]}]}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8846876303260202`*^9, 3.884687662503355*^9, 3.88476947526509*^9, {
   3.884769976596644*^9, 3.8847700331671143`*^9}, 3.884770109892428*^9, 
   3.8847707878778467`*^9, 3.884786969078507*^9, 3.8848419933111*^9, 
   3.884842341559491*^9, 3.884867969377421*^9, 3.8849262973463984`*^9, 
   3.884928759515944*^9},
 CellLabel->
  "Out[327]=",ExpressionUUID->"ffc86cb8-39cb-42c5-bfb4-70b1df43ab06"],

Cell[BoxData[
 RowBox[{
  FractionBox["4", "3"], " ", 
  SuperscriptBox["G", "2"], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  SuperscriptBox["rs", "4"], " ", 
  SuperscriptBox["\[Rho]0", "3"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "363"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Pi]", "2"]}], "+", 
    RowBox[{"288", " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8846876303260202`*^9, 3.884687662503355*^9, 3.88476947526509*^9, {
   3.884769976596644*^9, 3.8847700331671143`*^9}, 3.884770109892428*^9, 
   3.8847707878778467`*^9, 3.884786969078507*^9, 3.8848419933111*^9, 
   3.884842341559491*^9, 3.884867969377421*^9, 3.8849262973463984`*^9, 
   3.8849287599610767`*^9},
 CellLabel->
  "Out[328]=",ExpressionUUID->"dd20cba4-baf5-40be-9d4d-b7a85852d637"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8846876303260202`*^9, 3.884687662503355*^9, 3.88476947526509*^9, {
   3.884769976596644*^9, 3.8847700331671143`*^9}, 3.884770109892428*^9, 
   3.8847707878778467`*^9, 3.884786969078507*^9, 3.8848419933111*^9, 
   3.884842341559491*^9, 3.884867969377421*^9, 3.8849262973463984`*^9, 
   3.884928761761115*^9},
 CellLabel->
  "Out[329]=",ExpressionUUID->"f8d08761-db53-4df9-bfc7-bf5d0fdb1f4a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Double", " ", "check", " ", "all", " ", "imaginary", " ", "terms", " ", 
    "vanish"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"res", ",", " ", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"c", ">", "0"}], " ", "&&", " ", 
       RowBox[{"s", ">=", "0"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8849263348671637`*^9, 3.884926343312109*^9}, {
  3.884926449536171*^9, 3.884926506135943*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"c7c68a86-b934-4af7-9dfb-b7fd02cf40ed"],

Cell[BoxData[
 RowBox[{
  FractionBox["4", "3"], " ", 
  SuperscriptBox["G", "2"], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  SuperscriptBox["rs", "4"], " ", 
  SuperscriptBox["\[Rho]0", "3"], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["6", 
     RowBox[{"c", " ", "s", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"c", " ", "s"}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{"177", "+", 
      RowBox[{"174", " ", "c", " ", "s"}], "+", 
      RowBox[{"52", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Pi]", "+", 
          RowBox[{"c", " ", "\[Pi]", " ", "s"}]}], ")"}], "2"]}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"c", " ", "s"}]}], ")"}], "2"]], "+", 
    RowBox[{"18", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"c", " ", "s"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"c", " ", "s", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "25"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"c", " ", "s"}]}], ")"}]}], "-", 
           RowBox[{"c", " ", "s", " ", 
            RowBox[{"(", 
             RowBox[{"35", "+", 
              RowBox[{"3", " ", "c", " ", "s"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", "c", " ", "s", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"c", " ", "s"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", "c", " ", "s", " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "c"}], " ", "s"}], "]"}]}], "-", 
           RowBox[{"Log", "[", 
            RowBox[{"c", " ", "s"}], "]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"c", " ", "s"}]}], "]"}]}], 
     RowBox[{
      SuperscriptBox["c", "2"], " ", 
      SuperscriptBox["s", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"c", " ", "s"}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"c", " ", "s", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"c", " ", "s", " ", 
            RowBox[{"(", 
             RowBox[{"21", "+", 
              RowBox[{"8", " ", "c", " ", "s"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["c", "3"], " ", 
         SuperscriptBox["s", "3"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "c"}], " ", "s"}], "]"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         RowBox[{"c", " ", "s"}]}], "]"}], "2"]}], 
     RowBox[{
      SuperscriptBox["c", "3"], " ", 
      SuperscriptBox["s", "3"]}]], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"8", " ", "c", " ", "s"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         RowBox[{"c", " ", "s"}]}], "]"}], "3"]}], 
     RowBox[{"c", " ", "s"}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "120"}], "-", 
       FractionBox[
        RowBox[{"108", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           RowBox[{"c", " ", "s"}]}], "]"}]}], 
        RowBox[{"c", " ", "s"}]]}], ")"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"c", " ", "s"}]}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", " ", "c", " ", "s"}], "+", 
        RowBox[{"9", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           RowBox[{"c", " ", "s"}]}], "]"}]}]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         SuperscriptBox["c", "2"], " ", 
         SuperscriptBox["s", "2"]}]}], "]"}]}], 
     RowBox[{"c", " ", "s"}]], "+", 
    RowBox[{"72", " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"4", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          RowBox[{"c", " ", "s"}]}], "]"}]}]}], ")"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "+", 
        RowBox[{"c", " ", "s"}]}]}], "]"}]}], "+", 
    RowBox[{"288", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"1", "+", 
        RowBox[{"c", " ", "s"}]}]}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8849264754580717`*^9, 3.884926529720524*^9}, 
   3.88492876260688*^9, 3.889021949662923*^9, 3.889068537357745*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"cde4ce0b-7082-4c80-bc1b-aa70e91cda8a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"List", " ", "all", " ", "the", " ", "complex", " ", "terms"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"comp1", " ", "=", " ", 
     FractionBox[
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{"3", " ", "c", " ", "s", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"c", " ", "s"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"12", " ", "c", " ", "s", " ", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", "c"}], " ", "s"}], "]"}]}], ")"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         RowBox[{"c", " ", "s"}]}], "]"}]}], 
      RowBox[{
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"c", " ", "s"}]}], ")"}]}]]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"comp2", " ", "=", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"24", " ", 
          SuperscriptBox["c", "3"], " ", 
          SuperscriptBox["s", "3"], " ", 
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"-", "c"}], " ", "s"}], "]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           RowBox[{"c", " ", "s"}]}], "]"}], "2"]}], 
       RowBox[{
        SuperscriptBox["c", "3"], " ", 
        SuperscriptBox["s", "3"]}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"comp3", " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "120"}], "-", 
        FractionBox[
         RowBox[{"108", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            RowBox[{"c", " ", "s"}]}], "]"}]}], 
         RowBox[{"c", " ", "s"}]]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"c", " ", "s"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"comp4", " ", "=", " ", 
     FractionBox[
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"10", " ", "c", " ", "s"}], "+", 
         RowBox[{"9", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            RowBox[{"c", " ", "s"}]}], "]"}]}]}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{
          SuperscriptBox["c", "2"], " ", 
          SuperscriptBox["s", "2"]}]}], "]"}]}], 
      RowBox[{"c", " ", "s"}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"comp5", " ", "=", " ", 
     RowBox[{"72", " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"4", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           RowBox[{"c", " ", "s"}]}], "]"}]}]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "+", 
         RowBox[{"c", " ", "s"}]}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"comp6", " ", "=", " ", 
     RowBox[{"288", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "+", 
         RowBox[{"c", " ", "s"}]}]}], "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.884926558960371*^9, 3.884926853434306*^9}, {
  3.8849269099475603`*^9, 3.884926910492381*^9}},
 CellLabel->
  "In[331]:=",ExpressionUUID->"9990cde9-4185-48b8-80d6-f405e7d523b0"],

Cell[BoxData[
 RowBox[{"Manipulate", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"Im", "[", 
        RowBox[{
        "comp1", " ", "+", " ", "comp2", "+", "comp3", " ", "+", " ", "comp4",
          "+", "comp5", "+", "comp6"}], "]"}], ",", " ", 
       RowBox[{"Assumptions", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"c", ">", "0"}], " ", "&&", 
          RowBox[{"s", ">=", "0"}]}], "}"}]}]}], "]"}], " ", "/.", 
     RowBox[{"c", "->", "tc"}]}], "/.", 
    RowBox[{"s", "->", "ts"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"tc", ",", "5", ",", "10", ",", "0.1"}], "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"ts", ",", "0.01", ",", "1.", ",", "0.01"}], "}"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.8849269214736233`*^9, 3.8849269759933643`*^9}, {
  3.884927011031514*^9, 3.8849270438976727`*^9}, {3.884927086060055*^9, 
  3.884927139173657*^9}, {3.884927261177891*^9, 3.8849272746001997`*^9}, {
  3.884927328865986*^9, 3.884927418932884*^9}, {3.884927455110854*^9, 
  3.8849274996683197`*^9}},
 CellLabel->
  "In[271]:=",ExpressionUUID->"4ee30fa2-270c-42c8-be80-bcd815042dbe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Re", "[", 
    RowBox[{"comp1", "+", "comp2"}], "]"}], ",", " ", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"c", ">", "0"}], "&&", 
      RowBox[{"s", ">=", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.884928107718925*^9, 3.8849281373758698`*^9}},
 CellLabel->
  "In[337]:=",ExpressionUUID->"6f0a6d36-1e37-471d-a52e-9b4199d304dc"],

Cell[BoxData[
 RowBox[{"72", " ", 
  RowBox[{"Log", "[", 
   RowBox[{"c", " ", "s"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{"3", "-", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       RowBox[{"c", " ", "s"}]}], "]"}]}]}], ")"}], " ", 
  RowBox[{"Log", "[", 
   RowBox[{"1", "+", 
    RowBox[{"c", " ", "s"}]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.884928110287056*^9, 3.884928137680336*^9}, 
   3.884928762661612*^9},
 CellLabel->
  "Out[337]=",ExpressionUUID->"99f34acb-92f4-4564-ad20-0ae09453daf5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "It", " ", "seems", " ", "the", " ", "imaginary", " ", "parts", " ", 
     "indeed", " ", "cancel", " ", "out"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "so", " ", "lets", " ", "try", " ", "to", " ", "massage", " ", "the", 
       " ", "expreesion"}], ".."}], "\[IndentingNewLine]", "Add", " ", "back",
      " ", "only", " ", "the", " ", "real", " ", "part", " ", "of", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"-", "cs"}], "]"}], " ", "terms"}]}], "\[IndentingNewLine]", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"resWithoutComplexLog", " ", "=", "  ", 
    RowBox[{
     FractionBox["4", "3"], " ", 
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["rs", "4"], " ", 
     SuperscriptBox["\[Rho]0", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["6", 
        RowBox[{"c", " ", "s", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"c", " ", "s"}]}], ")"}], "2"]}]], "-", 
       FractionBox[
        RowBox[{"177", "+", 
         RowBox[{"174", " ", "c", " ", "s"}], "+", 
         RowBox[{"52", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Pi]", "+", 
             RowBox[{"c", " ", "\[Pi]", " ", "s"}]}], ")"}], "2"]}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"c", " ", "s"}]}], ")"}], "2"]], "+", 
       RowBox[{"18", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"c", " ", "s"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"c", " ", "s", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "25"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"c", " ", "s"}]}], ")"}]}], "-", 
              RowBox[{"c", " ", "s", " ", 
               RowBox[{"(", 
                RowBox[{"35", "+", 
                 RowBox[{"3", " ", "c", " ", "s"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", "c", " ", "s", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"c", " ", "s"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               RowBox[{"c", " ", "s"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           RowBox[{"c", " ", "s"}]}], "]"}]}], 
        RowBox[{
         SuperscriptBox["c", "2"], " ", 
         SuperscriptBox["s", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"c", " ", "s"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"c", " ", "s", " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              RowBox[{"c", " ", "s", " ", 
               RowBox[{"(", 
                RowBox[{"21", "+", 
                 RowBox[{"8", " ", "c", " ", "s"}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            RowBox[{"c", " ", "s"}]}], "]"}], "2"]}], 
        RowBox[{
         SuperscriptBox["c", "3"], " ", 
         SuperscriptBox["s", "3"]}]], "+", 
       FractionBox[
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"8", " ", "c", " ", "s"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            RowBox[{"c", " ", "s"}]}], "]"}], "3"]}], 
        RowBox[{"c", " ", "s"}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "120"}], "-", 
          FractionBox[
           RowBox[{"108", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              RowBox[{"c", " ", "s"}]}], "]"}]}], 
           RowBox[{"c", " ", "s"}]]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"c", " ", "s"}]}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"10", " ", "c", " ", "s"}], "+", 
           RowBox[{"9", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              RowBox[{"c", " ", "s"}]}], "]"}]}]}], ")"}], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["s", "2"]}]}], "]"}]}], 
        RowBox[{"c", " ", "s"}]], "+", 
       RowBox[{"72", " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"4", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "+", 
             RowBox[{"c", " ", "s"}]}], "]"}]}]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "+", 
           RowBox[{"c", " ", "s"}]}]}], "]"}]}], "+", 
       RowBox[{"288", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"1", "+", 
           RowBox[{"c", " ", "s"}]}]}], "]"}]}], "+", " ", 
       RowBox[{"72", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"c", " ", "s"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"2", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "+", 
             RowBox[{"c", " ", "s"}]}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          RowBox[{"c", " ", "s"}]}], "]"}]}]}], ")"}]}]}], " ", 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.884927973303605*^9, 3.884928054299348*^9}, {
  3.884928094600421*^9, 3.884928106585301*^9}, {3.884928142532158*^9, 
  3.884928163329217*^9}, {3.884928268552223*^9, 3.884928274155493*^9}, {
  3.884928328968709*^9, 3.8849283294878387`*^9}, {3.884928364157097*^9, 
  3.8849284417267933`*^9}, {3.884928691699101*^9, 3.884928693038759*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"590df36b-1f25-4033-acff-5ad1d34fe1c7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"resWithoutComplexLog", ",", " ", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"c", ">", "0"}], " ", "&&", " ", 
      RowBox[{"s", ">=", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.884928446109428*^9, 3.884928456781082*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"f071f80f-ff1a-4f4d-90e4-f2a8588f29f7"],

Cell[BoxData[
 RowBox[{
  FractionBox["4", "3"], " ", 
  SuperscriptBox["G", "2"], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  SuperscriptBox["rs", "4"], " ", 
  SuperscriptBox["\[Rho]0", "3"], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["6", 
     RowBox[{"c", " ", "s", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"c", " ", "s"}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{"177", "+", 
      RowBox[{"174", " ", "c", " ", "s"}], "+", 
      RowBox[{"52", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Pi]", "+", 
          RowBox[{"c", " ", "\[Pi]", " ", "s"}]}], ")"}], "2"]}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"c", " ", "s"}]}], ")"}], "2"]], "+", 
    RowBox[{"18", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"c", " ", "s"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"c", " ", "s", " ", 
         RowBox[{"(", 
          RowBox[{"25", "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"c", " ", "s"}]}], ")"}]}], "+", 
           RowBox[{"c", " ", "s", " ", 
            RowBox[{"(", 
             RowBox[{"35", "+", 
              RowBox[{"3", " ", "c", " ", "s"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", "c", " ", "s", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"c", " ", "s"}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"c", " ", "s"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"c", " ", "s"}]}], "]"}]}], 
     RowBox[{
      SuperscriptBox["c", "2"], " ", 
      SuperscriptBox["s", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"c", " ", "s"}]}], ")"}]}]], "+", 
    RowBox[{"72", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"c", " ", "s"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          RowBox[{"c", " ", "s"}]}], "]"}]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       RowBox[{"c", " ", "s"}]}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"c", " ", "s", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"c", " ", "s", " ", 
            RowBox[{"(", 
             RowBox[{"21", "+", 
              RowBox[{"8", " ", "c", " ", "s"}]}], ")"}]}]}], ")"}]}]}], 
       ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         RowBox[{"c", " ", "s"}]}], "]"}], "2"]}], 
     RowBox[{
      SuperscriptBox["c", "3"], " ", 
      SuperscriptBox["s", "3"]}]], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"8", " ", "c", " ", "s"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         RowBox[{"c", " ", "s"}]}], "]"}], "3"]}], 
     RowBox[{"c", " ", "s"}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "120"}], "-", 
       FractionBox[
        RowBox[{"108", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           RowBox[{"c", " ", "s"}]}], "]"}]}], 
        RowBox[{"c", " ", "s"}]]}], ")"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"c", " ", "s"}]}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", " ", "c", " ", "s"}], "+", 
        RowBox[{"9", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           RowBox[{"c", " ", "s"}]}], "]"}]}]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         SuperscriptBox["c", "2"], " ", 
         SuperscriptBox["s", "2"]}]}], "]"}]}], 
     RowBox[{"c", " ", "s"}]], "+", 
    RowBox[{"72", " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"4", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          RowBox[{"c", " ", "s"}]}], "]"}]}]}], ")"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "+", 
        RowBox[{"c", " ", "s"}]}]}], "]"}]}], "+", 
    RowBox[{"288", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"1", "+", 
        RowBox[{"c", " ", "s"}]}]}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.884928480990802*^9, 3.88492871218892*^9, 
  3.88492876545936*^9, 3.889021964277087*^9, 3.88906952485968*^9, 
  3.889069558219507*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"a2f2ccf9-0f15-405b-876d-2b8804b6645a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Now", " ", "transform", " ", "into", " ", "a", " ", 
   RowBox[{"c", "++"}], " ", "syntax", " ", "expression"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.884928540274951*^9, 
  3.884928559345839*^9}},ExpressionUUID->"f46eff4a-845d-409b-8d86-\
2bd117883066"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"%", "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.889068475509849*^9, 3.88906847856853*^9}, {
  3.8890685457002897`*^9, 3.88906854763348*^9}, {3.889069510996367*^9, 
  3.889069537995372*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"0c98646a-4b62-4e2e-9136-dd2afd5120c6"],

Cell[BoxData[
 RowBox[{
  FractionBox["4", "3"], " ", 
  SuperscriptBox["G", "2"], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  SuperscriptBox["rs", "4"], " ", 
  SuperscriptBox["\[Rho]0", "3"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "52"}], " ", 
     SuperscriptBox["\[Pi]", "2"]}], "+", 
    FractionBox[
     RowBox[{"6", "-", 
      RowBox[{"3", " ", "c", " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{"59", "+", 
         RowBox[{"58", " ", "c", " ", "s"}]}], ")"}]}]}], 
     RowBox[{"c", " ", "s", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"c", " ", "s"}]}], ")"}], "2"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["c", "3"], " ", 
       SuperscriptBox["s", "3"]}]], 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["c", "2"], " ", 
         SuperscriptBox["s", "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"c", " ", "s"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "c"}], " ", "s"}], "+", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              RowBox[{"c", " ", "s"}]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"12", " ", "c", " ", "s"}], "+", 
              RowBox[{"8", " ", "c", " ", "s", " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "+", 
                 RowBox[{"c", " ", "s"}]}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           RowBox[{"c", " ", "s"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"c", " ", "s", " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"c", " ", "s", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "32"}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Pi]", "2"]}], "-", 
                 RowBox[{"3", " ", "c", " ", "s"}]}], ")"}]}], "-", 
              FractionBox["9", 
               RowBox[{"1", "+", 
                RowBox[{"c", " ", "s"}]}]]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              RowBox[{"c", " ", "s"}]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"c", " ", "s", " ", 
               RowBox[{"(", 
                RowBox[{"6", "+", 
                 RowBox[{"c", " ", "s", " ", 
                  RowBox[{"(", 
                   RowBox[{"21", "+", 
                    RowBox[{"8", " ", "c", " ", "s"}]}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               SuperscriptBox["c", "2"], " ", 
               SuperscriptBox["s", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", 
                 RowBox[{"8", " ", "c", " ", "s"}]}], ")"}], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "+", 
                 RowBox[{"c", " ", "s"}]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "120"}], "-", 
       FractionBox[
        RowBox[{"108", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           RowBox[{"c", " ", "s"}]}], "]"}]}], 
        RowBox[{"c", " ", "s"}]]}], ")"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"c", " ", "s"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"60", "+", 
       FractionBox[
        RowBox[{"54", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           RowBox[{"c", " ", "s"}]}], "]"}]}], 
        RowBox[{"c", " ", "s"}]]}], ")"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{
        SuperscriptBox["c", "2"], " ", 
        SuperscriptBox["s", "2"]}]}], "]"}]}], "+", 
    RowBox[{"72", " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"4", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          RowBox[{"c", " ", "s"}]}], "]"}]}]}], ")"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "+", 
        RowBox[{"c", " ", "s"}]}]}], "]"}]}], "+", 
    RowBox[{"288", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"1", "+", 
        RowBox[{"c", " ", "s"}]}]}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.889068479001861*^9, {3.889068540563415*^9, 3.889068554521893*^9}, 
   3.889068587874897*^9, {3.8890695124803247`*^9, 3.889069566542486*^9}},
 CellLabel->"Out[83]=",ExpressionUUID->"490be8a3-5c93-4ffb-a046-935046c9bd31"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CForm", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.884685866991424*^9, 3.884685903500923*^9}, {
   3.884685973178445*^9, 3.884685995090486*^9}, 3.884686025703026*^9, {
   3.884769481111205*^9, 3.884769521667465*^9}, {3.8848400567891617`*^9, 
   3.8848400577482023`*^9}, {3.884928491872591*^9, 3.884928510200615*^9}},
 CellLabel->
  "In[340]:=",ExpressionUUID->"f2e72271-70bb-4b95-8837-4e7cc8de9efa"],

Cell["\<\
(4*Power(G,2)*Power(Pi,2)*Power(rs,4)*Power(\[Rho]0,3)*(6/(c*s*Power(1 + \
c*s,2)) - (177 + 174*c*s + 52*Power(Pi + c*Pi*s,2))/Power(1 + c*s,2) + \
18*Log(c*s) - 
       (6*(2 + c*s*(25 - 3*Power(Pi,2)*(1 + c*s) + c*s*(35 + 3*c*s)) + \
3*c*s*(1 + c*s)*Log(c*s))*Log(1 + c*s))/(Power(c,2)*Power(s,2)*(1 + c*s)) + \
72*Log(c*s)*(3 - 2*Log(1 + c*s))*Log(1 + c*s) - 
       (6*(-1 + c*s*(6 + c*s*(21 + 8*c*s)))*Power(Log(1 + \
c*s),2))/(Power(c,3)*Power(s,3)) + (6*(9 + 8*c*s)*Power(Log(1 + \
c*s),3))/(c*s) + (-120 - (108*Log(1 + c*s))/(c*s))*PolyLog(2,c*s) + 
       (6*(10*c*s + 9*Log(1 + c*s))*PolyLog(2,Power(c,2)*Power(s,2)))/(c*s) + \
72*(3 - 4*Log(1 + c*s))*PolyLog(2,1 + c*s) + 288*PolyLog(3,1 + c*s)))/3.\
\>", "Output",
 CellChangeTimes->{{3.884685985847526*^9, 3.8846860265668697`*^9}, {
   3.8847694928666677`*^9, 3.884769522570498*^9}, 3.8847707923570538`*^9, 
   3.884786981282044*^9, 3.884840685644485*^9, 3.8849285109952803`*^9, 
   3.884928712220677*^9, 3.884928765494914*^9},
 CellLabel->
  "Out[340]//CForm=",ExpressionUUID->"188cb9ae-c7e4-4f3b-86d1-6513094d81f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXForm", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.889022014165079*^9, 3.8890220365824337`*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"75bccdc2-5f35-44d0-a692-8d71f1ea94f5"],

Cell["\<\
\\frac{4}{3} \\pi ^2 G^2 \\text{$\\rho $0}^3 \\text{rs}^4 \\left(\\text{Li}_2\
\\left(c^2 s^2\\right) \\left(\\frac{54 \\log (c s+1)}{c \
s}+60\\right)+\\frac{6 \\left(\\log (c s+1)
   \\left(\\log (c s+1) \\left(c^2 s^2 (8 c s+9) \\log (c s+1)-c s (c s (8 c \
s+21)+6)+1\\right)+c s \\left(c s \\left(-3 c s+3 \\pi \
^2-32\\right)-\\frac{9}{c
   s+1}+7\\right)\\right)-3 c^2 s^2 \\log (c s) (\\log (c s+1) (-12 c s+8 c s \
\\log (c s+1)+1)-c s)\\right)}{c^3 s^3}+288 \\text{Li}_3(c \
s+1)+\\text{Li}_2(c s) \\left(-\\frac{108
   \\log (c s+1)}{c s}-120\\right)+72 \\text{Li}_2(c s+1) (3-4 \\log (c \
s+1))+\\frac{6-3 c s (58 c s+59)}{c s (c s+1)^2}-52 \\pi ^2\\right)\
\>", "Output",
 CellChangeTimes->{3.889022037236437*^9, 3.889068484037673*^9, 
  3.889068562860544*^9, 3.889069572974934*^9},
 CellLabel->
  "Out[84]//TeXForm=",ExpressionUUID->"d853d8a6-8bb2-4366-b272-5f64225ff7ae"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Lets", " ", "do", " ", "some", " ", "plotting", " ", "too"}], 
   ".."}], "*)"}]], "Input",
 CellChangeTimes->{{3.884928526112103*^9, 
  3.884928530495327*^9}},ExpressionUUID->"1ed48f62-f58b-4e12-9e66-\
78b48739a184"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"InputForm", "[", "resWithoutComplexLog", "]"}]], "Input",
 CellChangeTimes->{{3.884928639773432*^9, 3.884928646689434*^9}},
 CellLabel->
  "In[372]:=",ExpressionUUID->"9853e3b6-0b19-4582-8faf-83c455060328"],

Cell["\<\
(4*G^2*Pi^2*rs^4*\[Rho]0^3*(6/(c*s*(1 + c*s)^2) - (177 + 174*c*s + 52*(Pi + \
c*Pi*s)^2)/(1 + c*s)^2 + 18*Log[c*s] + (6*(-2 + c*s*(-25 + 3*Pi^2*(1 + c*s) - \
c*s*(35 + 3*c*s)) - 3*c*s*(1 + c*s)*Log[c*s])*Log[1 + c*s])/
    (c^2*s^2*(1 + c*s)) + 72*Log[c*s]*(3 - 2*Log[1 + c*s])*Log[1 + c*s] - \
(6*(-1 + c*s*(6 + c*s*(21 + 8*c*s)))*Log[1 + c*s]^2)/(c^3*s^3) + (6*(9 + \
8*c*s)*Log[1 + c*s]^3)/(c*s) + 
   (-120 - (108*Log[1 + c*s])/(c*s))*PolyLog[2, c*s] + (6*(10*c*s + 9*Log[1 + \
c*s])*PolyLog[2, c^2*s^2])/(c*s) + 72*(3 - 4*Log[1 + c*s])*PolyLog[2, 1 + \
c*s] + 288*PolyLog[3, 1 + c*s]))/3\
\>", "Output",
 CellChangeTimes->{3.884928647321929*^9, 3.88492871233779*^9, 
  3.884928783540983*^9, 3.884928816522373*^9, 3.8849297464156218`*^9},
 CellLabel->
  "Out[372]//InputForm=",ExpressionUUID->"d0835c27-d04e-4bbe-9dd5-\
60cd8bebb322"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"InputForm", "[", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{"resWithoutComplexLog", ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", "0", ",", "3"}], "}"}], ",", " ", 
        RowBox[{"Assumptions", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"c", ">", "0"}], " ", "&&", " ", 
           RowBox[{"s", ">=", "0"}]}], "}"}]}]}], "]"}], "]"}], "]"}], ",", 
    " ", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"c", ">", "0"}], " ", "&&", " ", 
       RowBox[{"s", ">=", "0"}]}], "}"}]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.884769849339386*^9, 3.884769871940138*^9}, {
  3.8847708349482393`*^9, 3.884770838854355*^9}, {3.884770984418229*^9, 
  3.884771017664653*^9}, {3.884771099508636*^9, 3.88477112320427*^9}, {
  3.884928846511941*^9, 3.884928895474669*^9}, {3.884928932153179*^9, 
  3.884928935217987*^9}, {3.884928968892139*^9, 3.8849289765262012`*^9}, {
  3.884929393993657*^9, 3.884929399150681*^9}},
 CellLabel->
  "In[407]:=",ExpressionUUID->"a4bda1bb-72b2-452f-a163-ae6918639d16"],

Cell["\<\
(2*Pi^2*Re[G^2*rs^4*\[Rho]0^3*(-2178 - (216*I)*c*Pi*s*(6 + c*s*(-7 + 6*c*s)) \
+ c*s*(567 + 2*c*s*(-243 + 223*c*s)) + 3*Pi^2*(4 - 3*c*s*(6 + c*s*(-4 + \
3*c*s))) + 9*c*s*(6 + c*s*(-4 + 3*c*s))*Log[c*s] + 1728*Zeta[3])])/9\
\>", "Output",
 CellChangeTimes->{{3.884771114118169*^9, 3.884771124015669*^9}, 
   3.884787075564155*^9, {3.884928887828013*^9, 3.884928895740754*^9}, 
   3.884928935596601*^9, 3.88492940113937*^9, {3.884929721634791*^9, 
   3.884929750598277*^9}, 3.884930870994645*^9},
 CellLabel->
  "Out[407]//InputForm=",ExpressionUUID->"39f91d01-3026-4963-b4a0-\
80a3b671b1ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"resWithoutComplexLogSeries", " ", "=", " ", "%"}]], "Input",
 CellChangeTimes->{{3.884929460790987*^9, 3.884929466088214*^9}},
 CellLabel->
  "In[408]:=",ExpressionUUID->"e19be849-953a-4682-80c2-e742f4e08e98"],

Cell[BoxData[
 RowBox[{
  FractionBox["2", "9"], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  RowBox[{"Re", "[", 
   RowBox[{
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox["rs", "4"], " ", 
    SuperscriptBox["\[Rho]0", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2178"}], "-", 
      RowBox[{
      "216", " ", "\[ImaginaryI]", " ", "c", " ", "\[Pi]", " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", 
         RowBox[{"c", " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"6", " ", "c", " ", "s"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"c", " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{"567", "+", 
         RowBox[{"2", " ", "c", " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "243"}], "+", 
            RowBox[{"223", " ", "c", " ", "s"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"3", " ", "c", " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"c", " ", "s", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"3", " ", "c", " ", "s"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"9", " ", "c", " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", 
         RowBox[{"c", " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"3", " ", "c", " ", "s"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"c", " ", "s"}], "]"}]}], "+", 
      RowBox[{"1728", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "]"}]}]], "Output",
 CellChangeTimes->{3.884929466728443*^9, 3.884929755644429*^9, 
  3.8849308713909903`*^9},
 CellLabel->
  "Out[408]=",ExpressionUUID->"ec361708-8826-4433-82ac-833e05a32d66"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CForm", "[", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"resWithoutComplexLogSeries", ",", " ", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"c", ">", "0"}], " ", "&&", " ", 
       RowBox[{"s", ">=", "0"}]}], "}"}]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.884930196192295*^9, 3.88493024658675*^9}},
 CellLabel->
  "In[409]:=",ExpressionUUID->"55fd5d38-3ddf-4fc2-9b06-8323538f40af"],

Cell["\<\
(2*Power(Pi,2)*Re(Power(G,2)*Power(rs,4)*Power(\[Rho]0,3)*(-2178 - \
Complex(0,216)*c*Pi*s*(6 + c*s*(-7 + 6*c*s)) + c*s*(567 + 2*c*s*(-243 + \
223*c*s)) + 3*Power(Pi,2)*(4 - 3*c*s*(6 + c*s*(-4 + 3*c*s))) + 
         9*c*s*(6 + c*s*(-4 + 3*c*s))*Log(c*s) + 1728*Zeta(3))))/9.\
\>", "Output",
 CellChangeTimes->{{3.884930205600007*^9, 3.884930247534499*^9}, 
   3.88493029229786*^9, 3.884930872305028*^9},
 CellLabel->
  "Out[409]//CForm=",ExpressionUUID->"88fcce46-4d2c-46b4-a3db-4d4faa14e498"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"G", "=", 
    RowBox[{"4.5162460954054625", "*", " ", 
     RowBox[{"10", "^", 
      RowBox[{"-", "6"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Newton", " ", "constant", " ", "in", " ", "kpc", " ", 
     RowBox[{"Msol", "^", 
      RowBox[{"{", 
       RowBox[{"-", "1"}], "}"}]}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"km", "/", "s"}], ")"}], "^", "2"}]}], ",", " ", 
    RowBox[{
    "since", " ", "Vvir", " ", "is", " ", "multiplied", " ", "through", " ", 
     "already", " ", 
     RowBox[{"G", "^", "2"}], " ", "contains", " ", "units", " ", "of", " ", 
     RowBox[{"Vvir", "^", "4"}], " ", "as", " ", "needed"}]}], " ", "*)"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", " ", "=", " ", "7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rs", " ", "=", " ", 
    RowBox[{"10", "^", "3"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"In", " ", "kpc"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]0", " ", "=", " ", 
    RowBox[{"10", "^", "6"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"In", " ", "Msol", " ", 
    RowBox[{"kpc", "^", 
     RowBox[{"-", "3"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lightspeed", " ", "=", " ", 
    RowBox[{"3", " ", "*", " ", 
     RowBox[{"10", "^", "5"}]}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"Normalize", " ", "by", " ", "lightspeed", " ", "in", " ", 
    RowBox[{"km", " ", "/", " ", "s"}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.884928801440057*^9, 3.88492880215283*^9}, {
  3.884929771906321*^9, 3.8849297830003643`*^9}, {3.884929827554782*^9, 
  3.884929861423375*^9}, {3.884929931055173*^9, 3.8849299728492804`*^9}, {
  3.88493007521765*^9, 3.884930140587327*^9}},
 CellLabel->
  "In[432]:=",ExpressionUUID->"0da9a191-0fd7-48a1-8e7e-0d4c42af52e6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"resWithoutComplexLogSeries", "/", 
       RowBox[{"lightspeed", "^", "4"}]}], "/.", 
      RowBox[{"s", "->", "s"}]}], ",", " ", 
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{"resWithoutComplexLog", "/", 
        RowBox[{"lightspeed", "^", "4"}]}], "/.", 
       RowBox[{"s", "->", "s"}]}], "]"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"s", ",", 
     RowBox[{"10", "^", 
      RowBox[{"-", "12"}]}], ",", 
     RowBox[{"10", "^", 
      RowBox[{"-", "5"}]}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.884685823426402*^9, 3.884685863939097*^9}, {
   3.884685909030714*^9, 3.884685912998333*^9}, {3.88468605417159*^9, 
   3.884686070058281*^9}, {3.884769586477707*^9, 3.884769611911366*^9}, {
   3.884771028103655*^9, 3.884771034072414*^9}, {3.884771073778194*^9, 
   3.884771094792428*^9}, 3.884787086722187*^9, {3.884839888253562*^9, 
   3.884839892751863*^9}, {3.884929507849124*^9, 3.884929555966691*^9}, {
   3.884929595630494*^9, 3.884929607763516*^9}, {3.884930108969915*^9, 
   3.884930116207561*^9}},
 CellLabel->
  "In[390]:=",ExpressionUUID->"d2f4e9ba-0a64-459e-9792-34415dbdb1e9"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd1Xk4ld8TAHBJSUnIlkgh293fu1iyloiQyJISWQr5WpJQ2duI0oIkZJci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       "]]},
     Annotation[#, "Charting`Private`Tag$1336187#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwlmnc8ll8bwJVEKVJCyIjs9dz3MySRlShbkpRSdglRSskKPxoaKoQUhSRJ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       "]], 
      LineBox[{{-23.86412306584073, -2.3313388087035047`}, \
{-23.862908733871496`, -2.331536741597527}, {-23.860700289015913`, \
-2.3313388087035047`}}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAQB2IQPW/HdMklXeYH5phLfZuyjOmAqsu121Gd5gd8TaUP
MS5nOtB09BbH/3bzA276PgVMQP4Dt/umi9vMD+hfvvziLFC93YnHSe6t5gfu
L95yDCQ/x/NF/+tm8wMHm188B8n/OvVmT3+T+YHp8SGfzwP5ET4fXxo3mh/o
m/+rYi6Qv+3sV7Eb9eYHvh5y4WIA6hfx/+VcU2d+4N6NNMMfQPmiC/8KFGrN
D5yO0J3yC8i/EMg870i1+YH8CSpfDwL5epfZT2dUmR8QZhZ04QLq7wnh+cFT
aX4geKLGlZtA+VdXBVQ3lpsfaDA6cfw6kO8RLhoUWmZ+gDfh+s11QP6yG5L1
P0vMDxjWNPdyAPWzRMmtmVtsfuBZWcI9diA/6bbSTcci8wM8NTGsV4DqD8So
sz0rMD/wcetdMWagvNw9beOufPMD6ceEg3iB/Jp4gwS9PPMDTDPPKbIC+ezW
meu+5SDCFwCEQ7WN
       "]], 
      LineBox[{{-24.921928965791608`, -2.3313388087035047`}, \
{-24.91744760184288, -2.331438165580448}, {-24.917414654619385`, \
-2.3313388087035047`}}], 
      LineBox[{{-24.595590820971573`, -2.3313388087035047`}, \
{-24.59533488799197, -2.3313470308006297`}, {-24.59529177932785, \
-2.3313388087035047`}}], 
      LineBox[{{-24.259928799832576`, -2.3313388087035047`}, \
{-24.258945587550286`, -2.331504365947644}, {-24.253955863073784`, \
-2.3315681228576954`}, {-24.248966138597286`, -2.331538193283254}, \
{-24.246781123141073`, -2.3313388087035047`}}], 
      LineBox[{{-23.94646198821936, -2.3313388087035047`}, \
{-23.94606533823761, -2.331370239784837}, {-23.941173773274897`, \
-2.3315654034259365`}, {-23.939569061533007`, -2.3313388087035047`}}], 
      LineBox[{{-23.624445856299285`, -2.3313388087035047`}, \
{-23.62146064969263, -2.3315678442991157`}, {-23.617308209163788`, \
-2.3313388087035047`}}], 
      LineBox[{{-23.70392190309439, -2.3313388087035047`}, \
{-23.701071279728943`, -2.331571142338422}, {-23.69576390439319, \
-2.331448179879066}, {-23.690456529057435`, -2.3315652809801715`}, \
{-23.68514915372168, -2.331537301966399}, {-23.679841778385928`, \
-2.3313941777778773`}, {-23.674534403050174`, -2.3313993788780927`}, \
{-23.66922702771442, -2.3315301365656804`}, {-23.663919652378663`, \
-2.331473533592219}, {-23.658612277042906`, -2.3314702778211114`}, \
{-23.655060471411208`, -2.3313388087035047`}}], 
      LineBox[{{-23.582954710609318`, -2.3313388087035047`}, \
{-23.5790016470066, -2.3315684695166436`}, {-23.575737226863048`, \
-2.3313388087035047`}}], 
      LineBox[{{-24.05995856160481, -2.3313388087035047`}, \
{-24.059356608490294`, -2.3314210254318954`}, {-24.054366884013795`, \
-2.331564148594968}, {-24.049377159537293`, -2.331404108127764}, \
{-24.049078856015154`, -2.3313388087035047`}}], 
      LineBox[{{-23.843590334346793`, -2.3313388087035047`}, \
{-23.843342474020645`, -2.3313662904209784`}, {-23.841463753540854`, \
-2.3313388087035047`}}], 
      LineBox[{{-23.614990562250945`, -2.3313388087035047`}, \
{-23.610845899021122`, -2.3315658861941593`}, {-23.605538523685368`, \
-2.3315333527572784`}, {-23.600231148349614`, -2.3315658798764334`}, \
{-23.59492377301386, -2.331513178161968}, {-23.589616397678107`, \
-2.331557415518605}, {-23.585713691141688`, -2.3313388087035047`}}], 
      LineBox[{{-23.770365333424515`, -2.3313388087035047`}, \
{-23.76996899957996, -2.3313571475895594`}, {-23.765077434617247`, \
-2.331535392638997}, {-23.760185869654535`, -2.331548402145998}, \
{-23.75830040688887, -2.3313388087035047`}}], 
      LineBox[{{-23.967836271149284`, -2.3313388087035047`}, \
{-23.965631598088457`, -2.331532883608987}, {-23.960740033125745`, \
-2.331548495935485}, {-23.959449400427093`, -2.3313388087035047`}}], 
      LineBox[{{-23.652129358584208`, -2.3313388087035047`}, \
{-23.647997526371398`, -2.3315672090435546`}, {-23.642690151035644`, \
-2.3314754731898786`}, {-23.638935855706254`, -2.3313388087035047`}}], 
      LineBox[{{-24.120081393455, -2.3313388087035047`}, \
{-24.119233302208293`, -2.33147829549792}, {-24.114581490653993`, \
-2.3313388087035047`}}], 
      LineBox[{{-23.883919534016112`, -2.3313388087035047`}, \
{-23.882474993722347`, -2.3315692810246604`}, {-23.880706306656084`, \
-2.3313388087035047`}}], 
      LineBox[{{-23.569398290541553`, -2.3313388087035047`}, \
{-23.56838689633509, -2.331372646165973}, {-23.563079520999338`, \
-2.3315287728146488`}, {-23.557772145663584`, -2.331511854264612}, \
{-23.55246477032783, -2.3314669618587787`}, {-23.547157394992077`, \
-2.331452646487941}, {-23.542345137575097`, -2.3313388087035047`}}], 
      LineBox[{{-26.018120733349683`, -2.3313388087035047`}, \
{-26.0181188585963, -2.3314981325388593`}, {-26.012797161980487`, \
-2.331508541430875}, {-26.012795095207203`, -2.3313388087035047`}}], 
      LineBox[{{-23.727576766255915`, -2.3313388087035047`}, \
{-23.725944914915544`, -2.3314963372271116`}, {-23.723599126674383`, \
-2.3313388087035047`}}], 
      LineBox[{{-24.991392453880035`, -2.3313388087035047`}, \
{-24.991383480252782`, -2.331370524583312}, {-24.986454421692123`, \
-2.3313497083604298`}, {-24.98634514437614, -2.3313388087035047`}}], 
      LineBox[{{-25.907439188108103`, -2.3313388087035047`}, \
{-25.90743413327812, -2.3315293535393105`}, {-25.907427316647684`, \
-2.3313388087035047`}}], 
      LineBox[{{-23.93252055605486, -2.3313388087035047`}, \
{-23.931390643349474`, -2.3314782204338753`}, {-23.930228179262034`, \
-2.3313388087035047`}}], 
      LineBox[{{-24.414886243691587`, -2.3313388087035047`}, \
{-24.41360934424611, -2.33141463638562}, {-24.41350205597516, \
-2.3313388087035047`}}], 
      LineBox[{{-24.627565772129326`, -2.3313388087035047`}, \
{-24.62740410159418, -2.331495357176416}, {-24.6271574833446, \
-2.3313388087035047`}}], 
      LineBox[{{-23.818932930134253`, -2.3313388087035047`}, \
{-23.818884649207085`, -2.3313402595592914`}, {-23.813993084244373`, \
-2.331366276297574}, {-23.80910151928166, -2.331551029121825}, \
{-23.806378197727447`, -2.3313388087035047`}}], 
      LineBox[{{-24.210097174675678`, -2.3313388087035047`}, \
{-24.209048342785287`, -2.331436691979691}, {-24.20405861830879, \
-2.331538178485504}, {-24.20337121500391, -2.3313388087035047`}}], 
      LineBox[{{-23.89778803503988, -2.3313388087035047`}, \
{-23.897149688610483`, -2.3313936361162524`}, {-23.89225812364777, \
-2.33134419680528}, {-23.892210664936144`, -2.3313388087035047`}}], 
      LineBox[{{-25.366809426034756`, -2.3313388087035047`}, \
{-25.366795707146505`, -2.3315084879269983`}, {-25.366773217491506`, \
-2.3313388087035047`}}], 
      LineBox[{{-24.710641986526557`, -2.3313388087035047`}, \
{-24.71042714229516, -2.331513591260181}, {-24.705498083734497`, \
-2.331555228366728}, {-24.704988355354196`, -2.3313388087035047`}}], 
      LineBox[{{-24.371536141714028`, -2.3313388087035047`}, \
{-24.370850392776497`, -2.3315681583657204`}, {-24.368849654436683`, \
-2.3313388087035047`}}], 
      LineBox[{{-23.996357871076757`, -2.3313388087035047`}, \
{-23.994980987864736`, -2.331434010309203}, {-23.990089422902024`, \
-2.3315654240926267`}, {-23.985197857939312`, -2.331544602573643}, \
{-23.981367521634887`, -2.3313388087035047`}}], 
      LineBox[{{-24.477764359055108`, -2.3313388087035047`}, \
{-24.47774777145053, -2.331347001960274}, {-24.477732136621743`, \
-2.3313388087035047`}}], 
      LineBox[{{-25.728639230667106`, -2.3313388087035047`}, \
{-25.728638255568242`, -2.3313523951174018`}, {-25.728628390978493`, \
-2.3313388087035047`}}], 
      LineBox[{{-23.63555226992101, -2.3313388087035047`}, \
{-23.632075400364137`, -2.331446192403108}, {-23.630079503957216`, \
-2.3313388087035047`}}], 
      LineBox[{{-23.798984759121932`, -2.3313388087035047`}, \
{-23.79442682439352, -2.3315679377911622`}, {-23.789667554974816`, \
-2.3313388087035047`}}], 
      LineBox[{{-24.194853732844425`, -2.3313388087035047`}, \
{-24.19407916935579, -2.331568103078659}, {-24.18908944487929, \
-2.3315668001443326`}, {-24.188488424650476`, -2.3313388087035047`}}], 
      LineBox[{{-23.718959554738525`, -2.3313388087035047`}, \
{-23.71616178499012, -2.3315672467701396`}, {-23.71127022002741, \
-2.3314703068812763`}, {-23.709331198932155`, -2.3313388087035047`}}], 
      LineBox[{{-24.01537256622432, -2.3313388087035047`}, \
{-24.014547247715583`, -2.331564132839286}, {-24.013762406174642`, \
-2.3313388087035047`}}], 
      LineBox[{{-25.754124354293136`, -2.3313388087035047`}, \
{-25.75347101636128, -2.3315761863159956`}, {-25.75340375103362, \
-2.3313388087035047`}}], 
      LineBox[{{-24.094749711522553`, -2.3313388087035047`}, \
{-24.09428467982579, -2.331504308995519}, {-24.093280046513943`, \
-2.3313388087035047`}}], 
      LineBox[{{-23.78015708567481, -2.3313388087035047`}, \
{-23.779752129505383`, -2.3313675602870196`}, {-23.779158088700395`, \
-2.3313388087035047`}}], 
      LineBox[{{-24.794335398361817`, -2.3313388087035047`}, \
{-24.79422113782638, -2.33155264368705}, {-24.794079296785952`, \
-2.3313388087035047`}}], 
      LineBox[{{-25.033726374935355`, -2.3313388087035047`}, \
{-25.033301959938473`, -2.3315656969184984`}, {-25.033202818876042`, \
-2.3313388087035047`}}], 
      LineBox[{{-24.317278154858094`, -2.3313388087035047`}, \
{-24.313832556791787`, -2.331361266488484}, {-24.313792137851628`, \
-2.3313388087035047`}}], 
      LineBox[{{-23.9197915032975, -2.3313388087035047`}, \
{-23.91671594846133, -2.331565392726026}, {-23.9147527979917, \
-2.3313388087035047`}}], 
      LineBox[{{-24.735250551963613`, -2.3313388087035047`}, \
{-24.73507243509846, -2.331503187057177}, {-24.734947190240486`, \
-2.3313388087035047`}}], 
      LineBox[{{-24.61169947537293, -2.3313388087035047`}, \
{-24.611369494793077`, -2.331573425041169}, {-24.610586653107735`, \
-2.3313388087035047`}}], 
      LineBox[{{-24.440650023603062`, -2.3313388087035047`}, \
{-24.44033368891462, -2.3315707801462104`}, {-24.439797170784466`, \
-2.3313388087035047`}}], 
      LineBox[{{-24.86330706485436, -2.3313388087035047`}, \
{-24.86322795767562, -2.3313835127980447`}, {-24.863215238406994`, \
-2.3313388087035047`}}], 
      LineBox[{{-26.936630134767356`, -2.3313388087035047`}, \
{-26.936627983205682`, -2.33149816893224}, {-26.936627443959136`, \
-2.3313388087035047`}}], 
      LineBox[{{-24.304173977209025`, -2.3313388087035047`}, \
{-24.30385310783879, -2.3315278010114424`}, {-24.302456223154927`, \
-2.3313388087035047`}}], 
      LineBox[{{-23.832860013324964`, -2.3313388087035047`}, \
{-23.82866777913251, -2.331540628975058}, {-23.825825741247574`, \
-2.3313388087035047`}}], 
      LineBox[{{-24.387353141779887`, -2.3313388087035047`}, \
{-24.3868849995776, -2.3313912105544046`}, {-24.386709407044407`, \
-2.3313388087035047`}}], 
      LineBox[{{-23.751565432276365`, -2.3313388087035047`}, \
{-23.75040273972911, -2.331443004652893}, {-23.74929588295776, \
-2.3313388087035047`}}], 
      LineBox[{{-25.426007662192358`, -2.3313388087035047`}, \
{-25.426001694994646`, -2.331341959969275}, {-25.42600094289549, \
-2.3313388087035047`}}], 
      LineBox[{{-24.025892573657966`, -2.3313388087035047`}, \
{-24.024428537154797`, -2.3315628355755273`}, {-24.023590689997246`, \
-2.3313388087035047`}}]},
     Annotation[#, "Charting`Private`Tag$1336187#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-27.631021115928487`, -2.331948550449015},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      MachinePrecision, RotateLabel -> 0], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      MachinePrecision, RotateLabel -> 0], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->
   NCache[{{-Log[1000000000000], -
      Log[100000]}, {-2.3319485504490203`, -2.3313388087035047`}}, \
{{-27.631021115928547`, -11.512925464970229`}, {-2.3319485504490203`, \
-2.3313388087035047`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      MachinePrecision, RotateLabel -> 0], 
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      MachinePrecision, RotateLabel -> 0]}, {{{-23.025850929940457`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "10"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}}, {-16.11809565095832, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "7"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}}, {-30.03896672458042, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-29.933606208922594`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-27.631021115928547`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-25.328436022934504`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-20.72326583694641, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-18.420680743952367`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-13.815510557964274`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-11.512925464970229`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-9.115030192171858, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-9.028018815182229, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}}, {{-2.3319109223758745`, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.097110\"", ShowStringCharacters -> False], 0.09711, 
          AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 6}]& ], TraditionalForm], {0.01, 
       0.}}, {-2.331807951670949, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.097120\"", ShowStringCharacters -> False], 0.09712, 
          AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 6}]& ], TraditionalForm], {0.01, 
       0.}}, {-2.331704991567898, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.097130\"", ShowStringCharacters -> False], 0.09713, 
          AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 6}]& ], TraditionalForm], {0.01, 
       0.}}, {-2.3316020420645382`, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.097140\"", ShowStringCharacters -> False], 0.09714, 
          AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 6}]& ], TraditionalForm], {0.01, 
       0.}}, {-2.331499103158688, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.097150\"", ShowStringCharacters -> False], 0.09715, 
          AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 6}]& ], TraditionalForm], {0.01, 
       0.}}, {-2.3313961748481655`, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.097160\"", ShowStringCharacters -> False], 0.09716, 
          AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 6}]& ], TraditionalForm], {0.01, 
       0.}}, {-2.332013903684858, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.3319933065746317`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.3319727098886376`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.3319521136268584`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.3319315177892768`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.3318903273866347`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.3318697328215396`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.331849138680572, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.3318285449637144`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.3317873588022584`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.331766766357626, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.331746174337033, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.331725582740463, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.3316844008193205`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.3316638104947134`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.3316432205940587`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.3316226311173396`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.3315814534356374`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.3315608652306192`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.3315402774494665`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.331519690092162, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.331478516649027, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.3314579305631615`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.3314373449010746`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.331416759662748, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.3313755904573084`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.3313550064901594`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.3313344229467017`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.3313138398269175`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.331293257130789, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}}}]]], "Output",
 CellChangeTimes->{{3.884685829805258*^9, 3.884685864957698*^9}, 
   3.884685913493773*^9, 3.884685945914744*^9, {3.884686029287307*^9, 
   3.884686070834509*^9}, {3.884769577282494*^9, 3.8847696127344093`*^9}, {
   3.884771052017618*^9, 3.884771074569132*^9}, {3.8847870909665127`*^9, 
   3.884787103519766*^9}, {3.884839889036759*^9, 3.884839893585258*^9}, {
   3.884929526471016*^9, 3.884929541613927*^9}, {3.884929598488778*^9, 
   3.8849296083188877`*^9}, 3.88492983893937*^9, 3.884930012516686*^9, 
   3.884930117014474*^9},
 CellLabel->
  "Out[390]=",ExpressionUUID->"e92f4681-81ab-46e1-9e59-2a4d56de9c27"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Asymptotic", " ", "behavior", " ", "of", " ", "velocity", " ", "moments", 
    " ", "given", " ", "the", " ", "DF", " ", "for", " ", 
    RowBox[{"NFW", " ", "--"}], " ", "fitting", " ", "formula", " ", "from", 
    " ", "Widrow"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DF", "[", "eps_", "]"}], ":=", 
    RowBox[{
     RowBox[{"eps", "^", 
      RowBox[{"{", 
       RowBox[{"3", "/", "2"}], "}"}]}], "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "eps"}], ")"}], "^", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "5"}], "/", "2"}], "}"}]}], "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Log", "[", "eps", "]"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "eps"}], ")"}]}], ")"}], "^", 
      RowBox[{"{", 
       RowBox[{"-", "3"}], "}"}]}], "*", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"0.36", "*", "eps"}], " ", "-", 
       RowBox[{"0.5639", "*", 
        RowBox[{"eps", "^", "2"}]}], "-", 
       RowBox[{"0.0856", "*", 
        RowBox[{"eps", "^", "3"}]}], "-", 
       RowBox[{"0.4912", "*", 
        RowBox[{"eps", "^", "4"}]}], " ", "+", 
       RowBox[{"179.21", "*", 
        RowBox[{"eps", "^", "5"}]}], "-", 
       RowBox[{"70.", "*", 
        RowBox[{"eps", "^", "6"}]}]}], "]"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.884861555406611*^9, 3.884861699831892*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"bae17af7-2b82-49eb-8601-2a69361dae09"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sol", " ", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"DF", "[", "x", "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{"\[Psi]", "-", "x"}], ")"}]}], "]"}], ")"}], "^", "5"}]}], 
     ",", "x", ",", " ", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{"\[Psi]", ">=", "0"}], "}"}]}]}], "]"}]}], " ", ";"}]], "Input",\

 CellChangeTimes->{{3.884861701341354*^9, 3.8848617239047737`*^9}, {
   3.884861772877479*^9, 3.884861775172102*^9}, {3.884861842702836*^9, 
   3.8848618462116127`*^9}, {3.884861907121273*^9, 3.884861914355151*^9}, {
   3.8848619467610826`*^9, 3.884861956444865*^9}, {3.88486535708248*^9, 
   3.884865360022436*^9}, {3.884865542889838*^9, 3.884865559084589*^9}, {
   3.884865638067924*^9, 3.8848656429144697`*^9}, 3.8848656738902473`*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"9b46a7e1-7ab2-4c38-9555-a85734fb13a3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sol", "/.", " ", 
  RowBox[{"x", "->", " ", "0"}]}]], "Input",
 CellChangeTimes->{{3.8848655660952587`*^9, 3.884865570158306*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"553282db-c778-4c07-ab1c-1fa57ac2c8f4"],

Cell[BoxData[
 RowBox[{"{", "0.`", "}"}]], "Output",
 CellChangeTimes->{
  3.88486557050935*^9, {3.884865663207075*^9, 3.884865676092956*^9}},
 CellLabel->"Out[31]=",ExpressionUUID->"952a80a8-6dc0-4518-82f0-d0792ff11d38"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"sol", " ", "/.", 
      RowBox[{"x", "->", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"2", "*", "\[Psi]"}], "]"}]}]}], "/.", " ", 
     RowBox[{"\[Psi]", "->", " ", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "r"}], "]"}], "*", "r"}]}]}], ",", 
    RowBox[{"r", "->", "\[Infinity]"}]}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{"NFW", " ", "potential", " ", 
    RowBox[{"is", " ", "~", " ", "log"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "r"}], ")"}], "/", "r"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.884865571323555*^9, 3.884865607407319*^9}, {
  3.88486564787113*^9, 3.88486565045608*^9}, {3.884867606160095*^9, 
  3.884867625526648*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"d355193c-b4dd-4835-a171-ddd65f6c85e6"],

Cell[BoxData[
 RowBox[{"{", "0.`", "}"}]], "Output",
 CellChangeTimes->{{3.884865578593176*^9, 3.8848655965900927`*^9}, {
   3.88486565416013*^9, 3.8848656771891623`*^9}, 3.8848676079987497`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"9cdb78b6-1204-4026-93ab-c6019dee0754"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Numerical", " ", "solution", " ", "for"}], " ", "<", 
   RowBox[{"v", "^", "4"}], ">", " ", 
   RowBox[{"vs", " ", "analytical"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8852783607292*^9, 
  3.885278371142866*^9}},ExpressionUUID->"df7a17c0-1625-424e-a1b4-\
8f658c9177fa"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"The", " ", "\\", 
    RowBox[{"sigma", "^", "2"}]}], " ", "plot"}], "*)"}]], "Input",
 CellChangeTimes->{{3.883604640742661*^9, 3.883604646494274*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"f28a0a89-9044-467c-8532-041aaaf7ce6e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"\[Sigma]r2", "[", 
    RowBox[{"s", ",", "5"}], "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"s", ",", "0.0001", ",", " ", "1."}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.885278411468667*^9, 3.885278413545676*^9}},
 CellLabel->
  "In[437]:=",ExpressionUUID->"d18ce789-b2b0-40bf-ac41-2840c53e0511"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k4VesXB3C5aEalUIoQIRIhxLJMdQ6OM2y6CbdE+ZVCXUITJamMhZBU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       "]]},
     Annotation[#, "Charting`Private`Tag$1392551#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 1.6380680986622716`*^6},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.0001, 1.}, {1.638068098662268*^6, 5.351402127406589*^6}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8835896715759706`*^9, {3.885278414503894*^9, 3.885278434452077*^9}},
 CellLabel->
  "Out[437]=",ExpressionUUID->"9f59c442-162c-4b6d-a5f8-7343478ea7a7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Lets", " ", "try", " ", "to", " ", "obtain", " ", "some", " ", "numerical",
    " ", "solutions", " ", "with", " ", "NDSolve"}], "*)"}]], "Input",
 CellChangeTimes->{{3.883604651994835*^9, 3.883604687664649*^9}, {
  3.885278723529538*^9, 3.885278729119854*^9}, {3.885278926668518*^9, 
  3.885278926751281*^9}},ExpressionUUID->"55e3c058-e483-457c-ad12-\
5ad0e07c3e9c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"G", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", " ", "=", " ", "7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rs", " ", "=", " ", "1"}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]0", " ", "=", " ", "1"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Keeping", " ", 
     RowBox[{"\[Del]", "\[CapitalPhi]"}], " ", "and", " ", "\[Rho]", " ", 
     "dimensionless", " ", "for", " ", "numerical", " ", 
     RowBox[{"reasons", ".", " ", "Note"}], " ", "that", " ", "still"}], " ", 
    "<", 
    RowBox[{"v", "^", "4"}], ">", " ", 
    RowBox[{
    "will", " ", "have", " ", "correct", " ", "units", " ", "since", " ", 
     "we", " ", "keep", " ", "units", " ", "for", " ", "\[Sigma]r2"}]}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{
  3.883604691346015*^9, 3.8852785710913057`*^9, {3.88527866392365*^9, 
   3.885278721097834*^9}, {3.8852789296644573`*^9, 
   3.885278976512909*^9}},ExpressionUUID->"d2aea5a7-10b2-4b08-ac1c-\
2240959e1a72"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sol", " ", "=", 
   RowBox[{"NDSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"rho", "[", 
              RowBox[{"s", ",", "c"}], "]"}], ",", "s"}], "]"}], " ", "*", 
           " ", 
           RowBox[{"f", "[", "s", "]"}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{"rho", "[", 
            RowBox[{"s", ",", "c"}], "]"}], " ", "*", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"f", "[", "s", "]"}], ",", "s"}], "]"}]}]}], ")"}], " ", 
        "==", 
        RowBox[{
         RowBox[{"-", "3"}], "*", 
         RowBox[{"rho", "[", 
          RowBox[{"s", ",", "c"}], "]"}], "*", 
         RowBox[{"\[Sigma]r2", "[", 
          RowBox[{"s", ",", "c"}], "]"}], "*", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"NFWPhi", "[", 
            RowBox[{"s", ",", " ", "c"}], "]"}], ",", "s"}], "]"}]}]}], ",", 
       "\n", 
       RowBox[{
        RowBox[{"f", "[", "1000", "]"}], "==", "0."}]}], "}"}], ",", " ", 
     RowBox[{"f", "[", "s", "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"s", ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "20"}], ")"}]}], ",", "100"}], "}"}]}], "]"}]}], " ", 
  ";"}]], "Input",
 CellChangeTimes->{
  3.8835897563451767`*^9, {3.883589814174984*^9, 3.883589824752163*^9}, {
   3.883593555489995*^9, 3.883593567961227*^9}, {3.8835977178695717`*^9, 
   3.88359775243294*^9}, {3.8837667702183437`*^9, 3.88376680852209*^9}, {
   3.8852784464585133`*^9, 3.885278479693768*^9}, {3.885278526633829*^9, 
   3.8852785290095367`*^9}, {3.885278575623226*^9, 3.885278578398597*^9}},
 CellLabel->
  "In[469]:=",ExpressionUUID->"de25e11c-1f7c-4762-a400-84a6b04ea44a"],

Cell[CellGroupData[{

Cell[BoxData["sol"], "Input",
 CellChangeTimes->{{3.8835899247466927`*^9, 3.883589933389242*^9}},
 NumberMarks->False,
 CellLabel->
  "In[470]:=",ExpressionUUID->"a54a1165-3386-4dbe-9a63-0df2953e00a1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"f", "[", "s", "]"}], "\[Rule]", 
    RowBox[{
     InterpretationBox[
      RowBox[{
       TagBox["InterpolatingFunction",
        "SummaryHead"], "[", 
       DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
        "Ready"}, 
        TemplateBox[{
          PaneSelectorBox[{False -> GridBox[{{
                PaneBox[
                 ButtonBox[
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEBitmaps", "SummaryBoxOpener"]], 
                  ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                  None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                  "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
                 Dynamic[{
                   Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                GraphicsBox[{{{{}, {}, 
                    TagBox[{
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1]], 
                    
                    LineBox[{{1.694915254237298*^-6, 0.0004575353426860111}, {
                    0.12542754959787156`, 0.05357651523906741}}], 
                    LineBox[CompressedData["
1:eJwBcQOO/CFib1JlAgAAADYAAAACAAAAhv7NhhGIJkA2JZKJYW6rPykcpROT
qidAqHfur+49qT9wLA79xCYrQJomQL5SjqQ/EKmJTQBnLkCHHqoA0VShP1jA
cTS49jBAG5TlTBhWnT9V4qf19JsyQN5Ur0aRdZk/8YxeUOg4NEBRuOCShGaW
PwxlhBD2+DVAbntz4DGzkz9VczOECJs3QJqfdRZFn5E/Hq9RXTVgOUCjJxtd
bXuPP4Vz8M8YHTtAzrhUXtNgjD8Zbhj2ALw8QLjk3Swq54k/LZavgQN+PkAf
xRc6kJaHPzj6Z2AFEUBAMekXRYC2hT8ZwK8ylvRAQLDKroTr74M/Scq3UQLU
QUCZEDP7/GiCP49vhMpwpEJAiGFS1dolgT+Vqwh2bIZDQDC7se/5238/soJR
e2pZREDtsK6MftN9Px6eWs1DKEVApM4JHTwHfD9KUBtSqghGQJU0tE2HRHo/
jZ2gMBPaRkCXJjzy0Md4P4+B3UEJvUdAncJKACJRdz/hqdqf2ptIQKVBL1bw
AnY/SW2cV65rSUARFWbG9OV0P3HHFUIPTUpAng5YkX/Kcz+wvFOGch9LQEDE
JXd413I/PvZRF7HtS0AgeJANjPtxP4zGB9t8zUxA9ENl5xQfcT/wMYL4Sp5N
QOznxqPeYHA/FDS0SKaATkDWseaOqENvP0/RqvIDVE9AcAFjMX/4bT9t2bB0
nhFQQADTpckXymw/khVoiQGCUECtwhsCmJhrP0KfAcvl6lBAaxpk2eaOaj9S
9PalkFxRQIFWzQ8dgmk/imtMJynMUUCz+OY7FoxoP00whNVCNFJAxz6V1FS1
Zz9wwBcdI6VSQOeht3Ba22Y/H56NkYQOU0C06v0ElhxmP/WdY6zTdVNAkW4V
4J1sZT8raZVg6eVTQDxI/OxHuWQ/7IGpQYBOVEBeahSIcBxkPw1mGbzdv1RA
uewuPZZ8Yz9WbOncKC9VQOTJX/Fn6WI/KsCbKvWWVUBWGJD5GGhiP17fqRGI
B1ZAesXYuuXjYT8dTJolnHBWQCclmUHXb2E/PITm0nbiVkBeJEBijvlgP4Pe
kiY/UldAOo9mA4yMYD9VhiGniLpXQEEDjnsRLWA/h/kLwZgrWECHIzwtBpdf
P0W62AcqlVhA2U4F6UPsXj8+GeT4//9YQD8Jq/hMSV4/zdiC4A==
                    "]]}, 
                    Annotation[#, 
                    "Charting`Private`Tag$1407719#1"]& ]}}, {}}, {
                 DisplayFunction -> Identity, Ticks -> {Automatic, Automatic},
                   AxesOrigin -> {0, 0}, FrameTicks -> {{{}, {}}, {{}, {}}}, 
                  GridLines -> {None, None}, DisplayFunction -> Identity, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
                  All, DisplayFunction -> Identity, AspectRatio -> 1, 
                  Axes -> {False, False}, AxesLabel -> {None, None}, 
                  AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
                  Frame -> {{True, True}, {True, True}}, 
                  FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                  Directive[
                    Opacity[0.5], 
                    Thickness[Tiny], 
                    RGBColor[0.368417, 0.506779, 0.709798]], 
                  FrameTicks -> {{None, None}, {None, None}}, 
                  GridLines -> {None, None}, GridLinesStyle -> Directive[
                    GrayLevel[0.5, 0.4]], ImageSize -> 
                  Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}], 
                  Method -> {
                   "DefaultBoundaryStyle" -> Automatic, 
                    "DefaultGraphicsInteraction" -> {
                    "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                    "Effects" -> {
                    "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                    "DefaultMeshStyle" -> AbsolutePointSize[6], 
                    "ScalingFunctions" -> None, 
                    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
                  PlotRange -> {{1.*^-20, 100.}, {0., 0.05357651523906741}}, 
                  PlotRangeClipping -> True, PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
                GridBox[{{
                   RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`*^-20", ",", "100.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {
                  "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                 BaseStyle -> {
                  ShowStringCharacters -> False, NumberMarks -> False, 
                   PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              BaselinePosition -> {1, 1}], True -> GridBox[{{
                PaneBox[
                 ButtonBox[
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEBitmaps", "SummaryBoxCloser"]], 
                  ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                  None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                  "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
                 Dynamic[{
                   Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                GraphicsBox[{{{{}, {}, 
                    TagBox[{
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1]], 
                    
                    LineBox[{{1.694915254237298*^-6, 0.0004575353426860111}, {
                    0.12542754959787156`, 0.05357651523906741}}], 
                    LineBox[CompressedData["
1:eJwBcQOO/CFib1JlAgAAADYAAAACAAAAhv7NhhGIJkA2JZKJYW6rPykcpROT
qidAqHfur+49qT9wLA79xCYrQJomQL5SjqQ/EKmJTQBnLkCHHqoA0VShP1jA
cTS49jBAG5TlTBhWnT9V4qf19JsyQN5Ur0aRdZk/8YxeUOg4NEBRuOCShGaW
PwxlhBD2+DVAbntz4DGzkz9VczOECJs3QJqfdRZFn5E/Hq9RXTVgOUCjJxtd
bXuPP4Vz8M8YHTtAzrhUXtNgjD8Zbhj2ALw8QLjk3Swq54k/LZavgQN+PkAf
xRc6kJaHPzj6Z2AFEUBAMekXRYC2hT8ZwK8ylvRAQLDKroTr74M/Scq3UQLU
QUCZEDP7/GiCP49vhMpwpEJAiGFS1dolgT+Vqwh2bIZDQDC7se/5238/soJR
e2pZREDtsK6MftN9Px6eWs1DKEVApM4JHTwHfD9KUBtSqghGQJU0tE2HRHo/
jZ2gMBPaRkCXJjzy0Md4P4+B3UEJvUdAncJKACJRdz/hqdqf2ptIQKVBL1bw
AnY/SW2cV65rSUARFWbG9OV0P3HHFUIPTUpAng5YkX/Kcz+wvFOGch9LQEDE
JXd413I/PvZRF7HtS0AgeJANjPtxP4zGB9t8zUxA9ENl5xQfcT/wMYL4Sp5N
QOznxqPeYHA/FDS0SKaATkDWseaOqENvP0/RqvIDVE9AcAFjMX/4bT9t2bB0
nhFQQADTpckXymw/khVoiQGCUECtwhsCmJhrP0KfAcvl6lBAaxpk2eaOaj9S
9PalkFxRQIFWzQ8dgmk/imtMJynMUUCz+OY7FoxoP00whNVCNFJAxz6V1FS1
Zz9wwBcdI6VSQOeht3Ba22Y/H56NkYQOU0C06v0ElhxmP/WdY6zTdVNAkW4V
4J1sZT8raZVg6eVTQDxI/OxHuWQ/7IGpQYBOVEBeahSIcBxkPw1mGbzdv1RA
uewuPZZ8Yz9WbOncKC9VQOTJX/Fn6WI/KsCbKvWWVUBWGJD5GGhiP17fqRGI
B1ZAesXYuuXjYT8dTJolnHBWQCclmUHXb2E/PITm0nbiVkBeJEBijvlgP4Pe
kiY/UldAOo9mA4yMYD9VhiGniLpXQEEDjnsRLWA/h/kLwZgrWECHIzwtBpdf
P0W62AcqlVhA2U4F6UPsXj8+GeT4//9YQD8Jq/hMSV4/zdiC4A==
                    "]]}, 
                    Annotation[#, 
                    "Charting`Private`Tag$1407719#1"]& ]}}, {}}, {
                 DisplayFunction -> Identity, Ticks -> {Automatic, Automatic},
                   AxesOrigin -> {0, 0}, FrameTicks -> {{{}, {}}, {{}, {}}}, 
                  GridLines -> {None, None}, DisplayFunction -> Identity, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
                  All, DisplayFunction -> Identity, AspectRatio -> 1, 
                  Axes -> {False, False}, AxesLabel -> {None, None}, 
                  AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
                  Frame -> {{True, True}, {True, True}}, 
                  FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                  Directive[
                    Opacity[0.5], 
                    Thickness[Tiny], 
                    RGBColor[0.368417, 0.506779, 0.709798]], 
                  FrameTicks -> {{None, None}, {None, None}}, 
                  GridLines -> {None, None}, GridLinesStyle -> Directive[
                    GrayLevel[0.5, 0.4]], ImageSize -> 
                  Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}], 
                  Method -> {
                   "DefaultBoundaryStyle" -> Automatic, 
                    "DefaultGraphicsInteraction" -> {
                    "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                    "Effects" -> {
                    "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                    "DefaultMeshStyle" -> AbsolutePointSize[6], 
                    "ScalingFunctions" -> None, 
                    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
                  PlotRange -> {{1.*^-20, 100.}, {0., 0.05357651523906741}}, 
                  PlotRangeClipping -> True, PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
                GridBox[{{
                   RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`*^-20", ",", "100.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Hermite\"", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {
                  "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                 BaseStyle -> {
                  ShowStringCharacters -> False, NumberMarks -> False, 
                   PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              BaselinePosition -> {1, 1}]}, 
           Dynamic[Typeset`open$$], ImageSize -> Automatic]},
         "SummaryPanel"],
        DynamicModuleValues:>{}], "]"}],
      InterpolatingFunction[{{1.*^-20, 100.}}, {
       5, 7, 1, {8400}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
        False}, CompressedData["
1:eJwk13c81t8XAHB7RANJGjYhIyGqI6vMopAo2QrZ2aOQ7LKigYzsvffee++9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       "], {Developer`PackedArrayForm, CompressedData["
1:eJwc/XEo9XEcwPc+e2bmmrlmZmbmmpnrumZmZmZmkiRJkiRJkiTJlSRJkiRJ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        "], CompressedData["
1:eJxE13VYVc8XMHqUTmkRDEKQsJD6Kug6cEBEQEKRlhYVEQwEAxUFUZDu7g7p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        "]}, {Automatic}],
      Editable->False,
      SelectWithContents->True,
      Selectable->False], "[", "s", "]"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.883589703765544*^9, 3.883589759682873*^9, {3.88358981570604*^9, 
   3.88358982638138*^9}, {3.883589926536633*^9, 3.883589933634488*^9}, {
   3.883593558386971*^9, 3.8835935705210667`*^9}, {3.883597728757214*^9, 
   3.883597754671727*^9}, 3.8836046944463053`*^9, 3.885278693103878*^9, 
   3.885279217404127*^9},
 CellLabel->
  "Out[470]=",ExpressionUUID->"d7580d4e-b4db-445e-823f-9c3dacd61036"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Compare", " ", "<", 
   RowBox[{"v", "^", "4"}], ">", " ", "and", " ", "<", 
   RowBox[{"v", "^", "2"}], ">"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.883604705962202*^9, 3.8836047153000298`*^9}, {
  3.885278733026053*^9, 
  3.885278738019064*^9}},ExpressionUUID->"ba9e1a45-77b0-49d2-bb64-\
944487883f66"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", "s", "]"}], " ", "/.", " ", "sol"}], ",", " ", 
     RowBox[{"\[Sigma]r2", "[", 
      RowBox[{"s", ",", "c"}], "]"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"s", ",", 
     RowBox[{"10", "^", 
      RowBox[{"-", "10"}]}], ",", " ", "100."}], "}"}], ",", " ", "\n", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.883589732541912*^9, 3.8835897408422623`*^9}, {
  3.8835897732939587`*^9, 3.883589840282106*^9}, {3.883589872628024*^9, 
  3.88358987854571*^9}, {3.883593468436195*^9, 3.883593481047296*^9}, {
  3.883593513890583*^9, 3.883593533290266*^9}, {3.8852787026950483`*^9, 
  3.885278707207325*^9}},
 CellLabel->
  "In[471]:=",ExpressionUUID->"db46bb3b-422b-49d9-9935-4c7ebeefcd4e"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVVnk4lO0XHjNjTJJm+DAKIWTfl/TJM1EiQlQiS8lS1myFCh+tUpJIm9D6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       "]]},
     Annotation[#, "Charting`Private`Tag$1408169#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[{{-23.025850366042068`, -13.768176208261167`}, \
{-23.01737600060084, -14.081120259080485`}, {-23.008477916887557`, \
-16.9446224819606}, {-23.00042726971839, -14.808582802763132`}, \
{-22.991952904277163`, -14.635571296751662`}, {-22.983478538835936`, \
-15.95940256754399}, {-22.973309300306468`, -15.458761669850373`}, \
{-22.96652980795348, -15.291530911485593`}, {-22.958055442512254`, \
-14.358804984854606`}, {-22.949581077071027`, -14.707943470304501`}, \
{-22.94153042990186, -14.135399241775726`}}], LineBox[CompressedData["
1:eJwVV3k4VV8XNs9kyPArmYk7Ge49RynOlZJKiEQylCkJhSYyFclQZmXKFCWZ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       "]]},
     Annotation[#, "Charting`Private`Tag$1408169#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-23.601497203188917`, -21.014546511880972`},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      MachinePrecision, RotateLabel -> 0], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      MachinePrecision, RotateLabel -> 0], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->Large,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->
   NCache[{{-Log[10000000000], 4.605170185988092}, {-19.83471008835049, 
     1.4023455351989358`}}, {{-23.025850929940457`, 
    4.605170185988092}, {-19.83471008835049, 1.4023455351989358`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      MachinePrecision, RotateLabel -> 0], 
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      MachinePrecision, RotateLabel -> 0]}, {{{-20.72326583694641, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "9"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}}, {-16.11809565095832, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "7"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}}, {-11.512925464970229`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}}, {-6.907755278982137, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.001\"", ShowStringCharacters -> False], 0.001, 
          AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 
       0.}}, {-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.100\"", ShowStringCharacters -> False], 0.1, 
          AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}}, {
      2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}}, {-25.328436022934504`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-23.025850929940457`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-18.420680743952367`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-13.815510557964274`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-4.605170185988091, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {0., 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.605170185988092, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      6.907755278982137, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      7.003065458786462, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      7.090076835776092, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      7.170119543449628, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      7.24422751560335, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      7.313220387090301, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}}, {{-13.815510557964274`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}}, {-4.605170185988091, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01\"", ShowStringCharacters -> False], 0.01, 
          AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 
       0.}}, {-23.025850929940457`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-20.72326583694641, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-18.420680743952367`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-16.11809565095832, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-11.512925464970229`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-6.907755278982137, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.3025850929940455`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {0., 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.302585092994046, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.605170185988092, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}}}]]], "Output",
 CellChangeTimes->{{3.883589726503183*^9, 3.8835898410664873`*^9}, {
   3.883589873292523*^9, 3.883589878815298*^9}, {3.883593476959749*^9, 
   3.8835934814186897`*^9}, {3.883593515168239*^9, 3.883593534041874*^9}, 
   3.883593573707942*^9, {3.8835977453837767`*^9, 3.883597758077207*^9}, 
   3.883604717391864*^9, 3.8837657171630373`*^9, 3.885278710763701*^9, 
   3.885279218735688*^9},
 CellLabel->
  "Out[471]=",ExpressionUUID->"459465e0-09dd-429d-8d95-ab8d5dce1960"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "Seems", " ", "like", " ", "we", " ", "have", " ", "numerical", " ", 
     "issues", " ", "at", " ", "the", " ", "lower", " ", "end"}], ",", " ", 
    RowBox[{
     RowBox[{
     "lets", " ", "try", " ", "to", " ", "use", " ", "the", " ", "Series", 
      " ", 
      RowBox[{"expansion", ".", " ", "Back"}], " ", "to", " ", 
      "dimensionless", " ", "quantities"}], ".."}]}], "\[IndentingNewLine]", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"g", "[", "c_", "]"}], " ", ":=", " ", 
     RowBox[{"1.", " ", "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"1", " ", "+", " ", "c"}], "]"}], " ", "-", 
        RowBox[{"c", " ", "/", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "c"}], ")"}]}]}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"gradPhi", "[", 
      RowBox[{"s_", ",", "c_"}], "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"g", "[", "c", "]"}]}], " ", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c", " ", "/", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"c", "*", "s"}]}], ")"}], "*", "s"}], ")"}]}], "  ", "-",
         " ", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           RowBox[{"c", "*", "s"}]}], "]"}], "/", 
         RowBox[{"s", "^", "2"}]}]}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"rhoNFW", "[", 
      RowBox[{"s_", ",", "c_"}], "]"}], " ", ":=", 
     RowBox[{"1.", " ", "/", " ", 
      RowBox[{"(", 
       RowBox[{"c", "*", "s", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"c", "*", "s"}]}], ")"}], "^", "2"}]}], ")"}]}]}], ";"}], 
   " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
      "Note", " ", "that", " ", "the", " ", "rho_s", " ", "will", " ", 
       "cancel", " ", "out", " ", "between", " ", "the", " ", "LHS", " ", 
       "and", " ", "RHS", " ", "of", " ", "Box", " ", "4.3", " ", "from", " ",
        "B"}], "&"}], "T"}], "*)"}], " "}]}]], "Input",
 CellChangeTimes->{{3.885279926764833*^9, 3.8852799698234377`*^9}},
 CellLabel->
  "In[517]:=",ExpressionUUID->"6e250146-e906-4ad0-8803-15e3089b6e0b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"c", ",", "r", ",", "s"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.883599952484912*^9, 3.883599953718635*^9}, {
  3.883604816898884*^9, 3.883604819379106*^9}},
 CellLabel->
  "In[520]:=",ExpressionUUID->"fe883d36-9264-463d-b243-5dfed5a96afc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"r_", ",", "c_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"rhoNFW", "[", 
       RowBox[{"r", ",", "c"}], "]"}], ",", "r"}], "]"}], "/", 
    RowBox[{"rhoNFW", "[", 
     RowBox[{"r", ",", "c"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.883599932066354*^9, 3.883599960382743*^9}, {
   3.883600297629081*^9, 3.883600324082541*^9}, {3.8837653493936872`*^9, 
   3.8837653494302588`*^9}, 3.8837660132319517`*^9, 3.883766696705883*^9},
 CellLabel->
  "In[521]:=",ExpressionUUID->"abca89c4-9978-47a5-a3d9-6792b2136b4a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"r_", ",", "c_"}], "]"}], ":=", 
    RowBox[{"3", "*", 
     RowBox[{"sigmarNFW", "[", 
      RowBox[{"r", ",", "c"}], "]"}], "*", 
     RowBox[{"gradPhi", "[", 
      RowBox[{"r", ",", "c"}], "]"}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Note", " ", "that", " ", "we", " ", 
    RowBox[{"don", "'"}], "t", " ", "need", " ", "minus", " ", "here", " ", 
    "since", " ", "gradPhi", " ", "already", " ", "has", " ", "a", " ", 
    RowBox[{"minus", "!"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.883600329876939*^9, 3.883600361743651*^9}, {
  3.8837666997368793`*^9, 3.883766716641964*^9}},
 CellLabel->
  "In[522]:=",ExpressionUUID->"0cd3d06d-2bc2-45ba-8fd0-9eda59de35a9"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "integrating", " ", "factor", " ", 
   RowBox[{"is", ":"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8837654664683437`*^9, 
  3.883765471668991*^9}},ExpressionUUID->"a59791d2-e4ea-42c8-9e3b-\
4078f12a9f26"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"InputForm", "[", 
  RowBox[{"Exp", "[", 
   RowBox[{"-", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"p", "[", 
       RowBox[{"r", ",", "c"}], "]"}], ",", "r"}], "]"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.883765457737918*^9, 3.883765477391543*^9}, {
  3.883765540183629*^9, 3.883765544159376*^9}, {3.883768306888125*^9, 
  3.883768316109581*^9}},
 CellLabel->
  "In[523]:=",ExpressionUUID->"40ffd6d4-f84c-481f-bcf2-fb60d387970d"],

Cell["r^1.*(1. + c*r)^2.", "Output",
 CellChangeTimes->{
  3.883765478871838*^9, 3.8837655447150517`*^9, 3.883766015889097*^9, {
   3.8837666930747004`*^9, 3.8837667189656773`*^9}, {3.88376831009369*^9, 
   3.883768316457095*^9}, 3.885279368682331*^9, 3.885279716269095*^9, 
   3.8852799775673018`*^9},
 CellLabel->
  "Out[523]//InputForm=",ExpressionUUID->"7fc56418-6e7c-43a6-83b3-\
990d5ee76795"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"mu", "[", 
    RowBox[{"r_", ",", "c_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Log", "[", "r", "]"}], "+", 
    RowBox[{"2.", "*", 
     RowBox[{"Log", "[", 
      RowBox[{"1.", "+", 
       RowBox[{"c", "*", "r"}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.883765579282743*^9, 3.883765582084218*^9}, {
  3.883765619644545*^9, 3.883765620519001*^9}, {3.883766020667603*^9, 
  3.883766023277993*^9}},
 CellLabel->
  "In[524]:=",ExpressionUUID->"cf020491-2922-4502-b52d-5900f9b10aae"],

Cell[BoxData[
 RowBox[{"(*", " ", "\[IndentingNewLine]", 
  RowBox[{"Unfortunately", ",", " ", 
   RowBox[{
   "Wofram", " ", "is", " ", "not", " ", "able", " ", "to", " ", "this", " ", 
    "for", " ", "us", " ", "out", " ", "of", " ", "the", " ", "box"}], ",", 
   " ", 
   RowBox[{
   "however", " ", "I", " ", "believe", " ", "one", " ", "could", " ", "do", 
    " ", "each", " ", "term", " ", "individually"}], ",", " ", 
   RowBox[{
    RowBox[{
    "since", " ", "it", " ", "seems", " ", "all", " ", "of", " ", "them", " ",
      "are", " ", "of", " ", "some", " ", "polynomial", " ", "form", " ", 
     RowBox[{"t", "^", "n"}], " ", 
     RowBox[{"log", "^", "j"}], " ", "PolyLog_", 
     RowBox[{"2", "^", "k"}]}], "..."}]}], "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.883604880160524*^9, 3.883604892364449*^9}, {
  3.883767463407116*^9, 3.883767478262411*^9}, {3.883767533436275*^9, 
  3.883767561677588*^9}},ExpressionUUID->"979fa1f1-a57e-44f0-8a42-\
f6aa200700d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "c", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.883767579311676*^9, 3.88376758199022*^9}},
 CellLabel->
  "In[525]:=",ExpressionUUID->"74802dae-ceea-4e19-89ef-f846714479ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"ExpandAll", "[", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"mu", "[", 
         RowBox[{"t", ",", "c"}], "]"}], "]"}], "*", 
       RowBox[{"f", "[", 
        RowBox[{"t", ",", "c"}], "]"}]}], "]"}], ",", "t"}], "]"}], ";"}], 
  " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Suppressing", " ", "output"}], ",", " ", 
    RowBox[{
     RowBox[{"to", " ", "many", " ", "terms"}], ".."}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.883600665574514*^9, 3.883600667706781*^9}, {
  3.883604847028122*^9, 3.883604873617928*^9}, {3.883765588003611*^9, 
  3.883765606023221*^9}, {3.883767187621251*^9, 3.883767245071183*^9}, {
  3.883767290768392*^9, 3.883767339043028*^9}, {3.883767382305805*^9, 
  3.883767389932405*^9}, {3.883767471121765*^9, 3.883767472671748*^9}, {
  3.883767507594006*^9, 3.883767527436122*^9}, {3.883767566699544*^9, 
  3.8837676027100897`*^9}},
 CellLabel->
  "In[526]:=",ExpressionUUID->"e547362a-826a-47cb-9df6-86d3c2267c82"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "Taylor", " ", "expansion", " ", "here", " ", "is", " ", "also",
    " ", "needed", " ", "for", " ", "numerics"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.88360555003622*^9, 3.8836055745216227`*^9}, {
  3.883766998865736*^9, 
  3.883767011787122*^9}},ExpressionUUID->"794ab602-8f4e-4605-9366-\
c8ac53905be7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"InputForm", "[", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"mu", "[", 
          RowBox[{"s", ",", "c"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", "0", ",", "3"}], "}"}]}], "]"}], "*", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"s", ",", "c"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", "0", ",", "3"}], "}"}]}], "]"}]}], "]"}], ",", 
    "s"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.883604173689015*^9, 3.883604187919585*^9}, {
  3.8836042423978653`*^9, 3.883604242973215*^9}, {3.883604281022242*^9, 
  3.8836043438372307`*^9}, {3.883604393906722*^9, 3.883604393953927*^9}, {
  3.8836044983448153`*^9, 3.8836045061875362`*^9}, {3.8836050599597397`*^9, 
  3.883605103747677*^9}, {3.883605612629531*^9, 3.8836056126748857`*^9}, {
  3.883606401142365*^9, 3.8836064036718903`*^9}, {3.883606451420875*^9, 
  3.883606451546875*^9}, {3.883765552971901*^9, 3.883765561915804*^9}, {
  3.883765660362658*^9, 3.8837656664259157`*^9}, {3.8837668402387953`*^9, 
  3.883766936863223*^9}, {3.8837670246800213`*^9, 3.883767027067774*^9}},
 CellLabel->
  "In[527]:=",ExpressionUUID->"e790dafa-3d02-4434-8f22-cfd246899b11"],

Cell["\<\
(c^4*(-0.3242655663943272*s^3 - 0.6485311327886544*c*s^3 - \
0.3242655663943272*c^2*s^3 - 0.06519779945532089*c*s^4 - \
0.13039559891064179*c^2*s^4 - 
   0.06519779945532089*c^3*s^4 + 0.33095476368737486*c^2*s^5 + \
0.6619095273747497*c^3*s^5 + 0.33095476368737486*c^4*s^5 - 0.25*s^3*Log[c*s] \
- 0.5*c*s^3*Log[c*s] - 
   0.25*c^2*s^3*Log[c*s] - 0.5*c*s^4*Log[c*s] - 1.*c^2*s^4*Log[c*s] - \
0.5*c^3*s^4*Log[c*s] - 0.325*c^2*s^5*Log[c*s] - 0.65*c^3*s^5*Log[c*s] - \
0.325*c^4*s^5*Log[c*s]))/
 (-1.*c + (1 + c)*Log[1. + c])^2\
\>", "Output",
 CellChangeTimes->{
  3.8837669373927526`*^9, {3.8837670137102833`*^9, 3.8837670493923397`*^9}, 
   3.885279377188314*^9, 3.885279723153942*^9, 3.885279985071231*^9},
 CellLabel->
  "Out[527]//InputForm=",ExpressionUUID->"71faf4e3-c960-420c-a1ae-\
7f83850202e3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"v4series", "[", 
    RowBox[{"s_", ",", "c_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"c", "^", "4"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "0.3242655663943272"}], "*", 
         RowBox[{"s", "^", "3"}]}], "-", 
        RowBox[{"0.6485311327886544", "*", "c", "*", 
         RowBox[{"s", "^", "3"}]}], "-", 
        RowBox[{"0.3242655663943272", "*", 
         RowBox[{"c", "^", "2"}], "*", 
         RowBox[{"s", "^", "3"}]}], "-", 
        RowBox[{"0.06519779945532089", "*", "c", "*", 
         RowBox[{"s", "^", "4"}]}], "-", 
        RowBox[{"0.13039559891064179", "*", 
         RowBox[{"c", "^", "2"}], "*", 
         RowBox[{"s", "^", "4"}]}], "-", 
        RowBox[{"0.06519779945532089", "*", 
         RowBox[{"c", "^", "3"}], "*", 
         RowBox[{"s", "^", "4"}]}], "+", 
        RowBox[{"0.33095476368737486", "*", 
         RowBox[{"c", "^", "2"}], "*", 
         RowBox[{"s", "^", "5"}]}], "+", 
        RowBox[{"0.6619095273747497", "*", 
         RowBox[{"c", "^", "3"}], "*", 
         RowBox[{"s", "^", "5"}]}], "+", 
        RowBox[{"0.33095476368737486", "*", 
         RowBox[{"c", "^", "4"}], "*", 
         RowBox[{"s", "^", "5"}]}], "-", 
        RowBox[{"0.25", "*", 
         RowBox[{"s", "^", "3"}], "*", 
         RowBox[{"Log", "[", 
          RowBox[{"c", "*", "s"}], "]"}]}], "-", 
        RowBox[{"0.5", "*", "c", "*", 
         RowBox[{"s", "^", "3"}], "*", 
         RowBox[{"Log", "[", 
          RowBox[{"c", "*", "s"}], "]"}]}], "-", 
        RowBox[{"0.25", "*", 
         RowBox[{"c", "^", "2"}], "*", 
         RowBox[{"s", "^", "3"}], "*", 
         RowBox[{"Log", "[", 
          RowBox[{"c", "*", "s"}], "]"}]}], "-", 
        RowBox[{"0.5", "*", "c", "*", 
         RowBox[{"s", "^", "4"}], "*", 
         RowBox[{"Log", "[", 
          RowBox[{"c", "*", "s"}], "]"}]}], "-", 
        RowBox[{"1.", "*", 
         RowBox[{"c", "^", "2"}], "*", 
         RowBox[{"s", "^", "4"}], "*", 
         RowBox[{"Log", "[", 
          RowBox[{"c", "*", "s"}], "]"}]}], "-", 
        RowBox[{"0.5", "*", 
         RowBox[{"c", "^", "3"}], "*", 
         RowBox[{"s", "^", "4"}], "*", 
         RowBox[{"Log", "[", 
          RowBox[{"c", "*", "s"}], "]"}]}], "-", 
        RowBox[{"0.325", "*", 
         RowBox[{"c", "^", "2"}], "*", 
         RowBox[{"s", "^", "5"}], "*", 
         RowBox[{"Log", "[", 
          RowBox[{"c", "*", "s"}], "]"}]}], "-", 
        RowBox[{"0.65", "*", 
         RowBox[{"c", "^", "3"}], "*", 
         RowBox[{"s", "^", "5"}], "*", 
         RowBox[{"Log", "[", 
          RowBox[{"c", "*", "s"}], "]"}]}], "-", 
        RowBox[{"0.325", "*", 
         RowBox[{"c", "^", "4"}], "*", 
         RowBox[{"s", "^", "5"}], "*", 
         RowBox[{"Log", "[", 
          RowBox[{"c", "*", "s"}], "]"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1."}], "*", "c"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "c"}], ")"}], "*", 
        RowBox[{"Log", "[", 
         RowBox[{"1.", "+", "c"}], "]"}]}]}], ")"}], "^", "2"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.885280011010291*^9, 3.88528001560872*^9}},
 CellLabel->
  "In[531]:=",ExpressionUUID->"2fe296f3-5342-4860-82c9-73be2570b316"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CForm", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.8837670378834476`*^9, 3.883767045223674*^9}},
 CellLabel->
  "In[528]:=",ExpressionUUID->"54c7566f-4f66-463a-a780-fdae7ebea177"],

Cell["\<\
(Power(c,4)*(-0.3242655663943272*Power(s,3) - 0.6485311327886544*c*Power(s,3) \
- 0.3242655663943272*Power(c,2)*Power(s,3) - 0.06519779945532089*c*Power(s,4) \
- 
       0.13039559891064179*Power(c,2)*Power(s,4) - \
0.06519779945532089*Power(c,3)*Power(s,4) + \
0.33095476368737486*Power(c,2)*Power(s,5) + 
       0.6619095273747497*Power(c,3)*Power(s,5) + \
0.33095476368737486*Power(c,4)*Power(s,5) - 0.25*Power(s,3)*Log(c*s) - \
0.5*c*Power(s,3)*Log(c*s) - 
       0.25*Power(c,2)*Power(s,3)*Log(c*s) - 0.5*c*Power(s,4)*Log(c*s) - \
1.*Power(c,2)*Power(s,4)*Log(c*s) - 0.5*Power(c,3)*Power(s,4)*Log(c*s) - 
       0.325*Power(c,2)*Power(s,5)*Log(c*s) - \
0.65*Power(c,3)*Power(s,5)*Log(c*s) - \
0.325*Power(c,4)*Power(s,5)*Log(c*s)))/Power(-1.*c + (1 + c)*Log(1. + c),2)\
\>", "Output",
 CellChangeTimes->{3.883767050347485*^9, 3.8852793826655827`*^9, 
  3.885279723187489*^9, 3.885279986742638*^9},
 CellLabel->
  "Out[528]//CForm=",ExpressionUUID->"83053cd9-cc0a-4dc6-b69d-72247dec9f05"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Lets", " ", "get", " ", "the", " ", "numerical", " ", "solution", " ", 
    "to", " ", "compare", " ", "to", " ", "the", " ", "analytical", " ", 
    "one", " ", "from", " ", "above"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"c0", " ", "=", "5"}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "we", " ", "need", " ", "a", " ", "concrete", " ", "concentration", " ", 
      "value"}], ",", " ", 
     RowBox[{
      RowBox[{"take", " ", "same", " ", "one", " ", "as", " ", "for"}], " ", 
      "<", 
      RowBox[{"v", "^", "4"}], ">", " ", "calculation"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"LogLogPlot", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"-", 
          RowBox[{"mu", "[", 
           RowBox[{"s", ",", "c0"}], "]"}]}], "]"}], "*", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"mu", "[", 
             RowBox[{"r", ",", "c0"}], "]"}], "]"}], "*", 
           RowBox[{"f", "[", 
            RowBox[{"r", ",", "c0"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", 
            RowBox[{"10", "^", 
             RowBox[{"-", "6"}]}], ",", "s"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"-", 
          RowBox[{"mu", "[", 
           RowBox[{"s", ",", "c0"}], "]"}]}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{"v4series", "[", 
          RowBox[{"s", ",", "c0"}], "]"}], ")"}]}]}], "\[IndentingNewLine]", 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"s", ",", 
       RowBox[{"10", "^", 
        RowBox[{"-", "6"}]}], ",", "100"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"PlotLabels", "->", 
      RowBox[{"{", 
       RowBox[{
       "\"\<<v^4> -- NIntegrate\>\"", ",", 
        "\"\<<v^4> -- Series expansion at s->0\>\""}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"PlotTheme", "->", "\"\<Scientific\>\""}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"GridLines", "->", "None"}], ",", "\[IndentingNewLine]", 
     RowBox[{"ImageSize", "->", "Large"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8836004863666487`*^9, 3.883600602669733*^9}, {
   3.883600649084158*^9, 3.883600678214678*^9}, {3.883600727625259*^9, 
   3.883600814712504*^9}, {3.883603662528927*^9, 3.8836036677388763`*^9}, {
   3.883604351697171*^9, 3.883604351954795*^9}, {3.883604382765421*^9, 
   3.8836044448282833`*^9}, 3.8836045173600273`*^9, 3.883604612629283*^9, {
   3.883604894881092*^9, 3.88360498086998*^9}, {3.8836050123683767`*^9, 
   3.883605022873323*^9}, {3.883605082947629*^9, 3.883605084631727*^9}, {
   3.8836051734427843`*^9, 3.883605180419881*^9}, {3.883605244382066*^9, 
   3.8836053752452374`*^9}, {3.8836054343603973`*^9, 3.883605515803369*^9}, {
   3.8837656351921473`*^9, 3.883765650619742*^9}, {3.883765690988008*^9, 
   3.8837656963844748`*^9}, 3.883766069823039*^9, {3.883766741947632*^9, 
   3.883766759469205*^9}, {3.883767020987458*^9, 3.88376703273446*^9}, {
   3.883767688299659*^9, 3.8837677714144793`*^9}, {3.883767824573778*^9, 
   3.883767859075315*^9}, {3.8837679024794073`*^9, 3.883767920748362*^9}, 
   3.885278339519343*^9, {3.885280022211361*^9, 3.885280028088809*^9}, {
   3.885280065333584*^9, 3.885280081670966*^9}},
 CellLabel->
  "In[534]:=",ExpressionUUID->"8566d070-4594-4c1e-8529-cfba1c93281b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.9, 0.36, 0.054], AbsoluteThickness[1.6], Opacity[1.], 
      CapForm["Butt"], LineBox[CompressedData["
1:eJwVl3k0FAwXxo2QssSQJQohzCjLDCoyQ7aijSxFlrJHEXlTKVGSnaKylRaR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       "]]},
     Annotation[#, "Charting`Private`Tag$1505091#1"]& ], 
    TagBox[
     {RGBColor[0.365248, 0.427802, 0.758297], AbsoluteThickness[1.6], Opacity[
      1.], CapForm["Butt"], LineBox[CompressedData["
1:eJwVVWk41Asfnc2SpUtlKcRo7GUXF+lS1mihRXZJpZJd4hapm2RJXCpSiepK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       "]]},
     Annotation[#, "Charting`Private`Tag$1505091#2"]& ]}, {{{}, 
     GraphicsGroupBox[{
       {GrayLevel[1], AbsoluteThickness[4], Opacity[
         NCache[
          Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
        "Round"], 
        BSplineCurveBox[{
         Offset[{3, 0}, {4.605170185988092, -6.412967403090133}], 
          Offset[{2.9047696066203326`, 0.7498756779991979}, {
           5.357347983032814, -6.412967403090133}], 
          Offset[{0, 0}, {5.785354469340616, -6.084623587263313}], 
          Offset[{5., 1.1102230246251565`*^-15}, {
           5.785354469340616, -6.084623587263313}], 
          Offset[{10., 2.220446049250313*^-15}, {
           5.785354469340616, -6.084623587263313}], 
          Offset[{10., 2.220446049250313*^-15}, {
           5.785354469340616, -6.084623587263313}]}]}, 
       {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
        AbsoluteThickness[1.25], 
        BSplineCurveBox[{
         Offset[{3, 0}, {4.605170185988092, -6.412967403090133}], 
          Offset[{2.9047696066203326`, 0.7498756779991979}, {
           5.357347983032814, -6.412967403090133}], 
          Offset[{0, 0}, {5.785354469340616, -6.084623587263313}], 
          Offset[{5., 1.1102230246251565`*^-15}, {
           5.785354469340616, -6.084623587263313}], 
          Offset[{10., 2.220446049250313*^-15}, {
           5.785354469340616, -6.084623587263313}], 
          Offset[{10., 2.220446049250313*^-15}, {
           5.785354469340616, -6.084623587263313}]}]}, 
       {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
         NCache[
          Rational[2, 3], 0.6666666666666666]]}], 
        PolygonBox[{
         Offset[{104., 8.500000000000023}, {
           5.785354469340616, -6.084623587263313}], 
          Offset[{104., -8.499999999999977}, {
           5.785354469340616, -6.084623587263313}], 
          Offset[{10., -8.499999999999998}, {
           5.785354469340616, -6.084623587263313}], 
          Offset[{10., 8.500000000000002}, {
           5.785354469340616, -6.084623587263313}]}]}, 
       {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
        AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
        StyleBox[
         RotationBox["\<\"<v^4> -- NIntegrate\"\>",
          BoxRotation->0.],
         StripOnInput->False,
         LineOpacity->1,
         FrontFaceOpacity->1,
         BackFaceOpacity->1,
         Opacity->1,
         FontOpacity->1], 
        Offset[{57., 1.2656542480726785*^-14}, \
{5.785354469340616, -6.084623587263313}], NCache[
        ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
         ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
       {GrayLevel[1], AbsoluteThickness[4], Opacity[
         NCache[
          Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
        "Round"], 
        BSplineCurveBox[{
         Offset[{3, 0}, {-1.751149328044575, -8.413476731440674}], 
          Offset[{2.904769386689982, -0.7498765299358987}, {
           5.357347983032814, -8.413476731440674}], 
          Offset[{0, 0}, {5.785354469340616, -8.741820945160288}], 
          Offset[{5., 1.1102230246251565`*^-15}, {
           5.785354469340616, -8.741820945160288}], 
          Offset[{10., 2.220446049250313*^-15}, {
           5.785354469340616, -8.741820945160288}], 
          Offset[{10., 2.220446049250313*^-15}, {
           5.785354469340616, -8.741820945160288}]}]}, 
       {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
        AbsoluteThickness[1.25], 
        BSplineCurveBox[{
         Offset[{3, 0}, {-1.751149328044575, -8.413476731440674}], 
          Offset[{2.904769386689982, -0.7498765299358987}, {
           5.357347983032814, -8.413476731440674}], 
          Offset[{0, 0}, {5.785354469340616, -8.741820945160288}], 
          Offset[{5., 1.1102230246251565`*^-15}, {
           5.785354469340616, -8.741820945160288}], 
          Offset[{10., 2.220446049250313*^-15}, {
           5.785354469340616, -8.741820945160288}], 
          Offset[{10., 2.220446049250313*^-15}, {
           5.785354469340616, -8.741820945160288}]}]}, 
       {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
         NCache[
          Rational[2, 3], 0.6666666666666666]]}], 
        PolygonBox[{
         Offset[{163., 8.500000000000037}, {
           5.785354469340616, -8.741820945160288}], 
          Offset[{163., -8.499999999999963}, {
           5.785354469340616, -8.741820945160288}], 
          Offset[{10., -8.499999999999998}, {
           5.785354469340616, -8.741820945160288}], 
          Offset[{10., 8.500000000000002}, {
           5.785354469340616, -8.741820945160288}]}]}, 
       {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
        AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
        StyleBox[
         RotationBox["\<\"<v^4> -- Series expansion at s->0\"\>",
          BoxRotation->0.],
         StripOnInput->False,
         LineOpacity->1,
         FrontFaceOpacity->1,
         BackFaceOpacity->1,
         Opacity->1,
         FontFamily->"Times",
         FontOpacity->1], 
        Offset[{86.5, 1.9206858326015208*^-14}, \
{5.785354469340616, -8.741820945160288}], NCache[
        ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
         ImageScaled[{0.5, 0.5}]]]}]}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{-14.199274740129916`, -35.77766656991295},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{None, None}, {None, None}},
  FrameStyle->Automatic,
  FrameTicks->FrontEndValueCache[{{
      Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
       MachinePrecision, RotateLabel -> 0], 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {
      Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
       MachinePrecision, RotateLabel -> 0], 
      Charting`ScaledFrameTicks[{Log, Exp}]}}, {{{{-29.933606208922594`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "13"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm], {0.01, 0.}}, {-23.025850929940457`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "10"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm], {0.01, 0.}}, {-16.11809565095832, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "7"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}}, {-2.3025850929940455`, 
        FormBox[
         TagBox[
          InterpretationBox[
           StyleBox["\"0.1\"", ShowStringCharacters -> False], 0.1, 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 
        0.}}, {-36.841361487904734`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-34.538776394910684`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-32.23619130191664, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-27.631021115928547`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-25.328436022934504`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-20.72326583694641, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-18.420680743952367`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-11.512925464970229`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-6.907755278982137, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       0., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.302585092994046, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.605170185988092, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       5.0106352940962555`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       5.298317366548036, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}}, {{-29.933606208922594`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-23.025850929940457`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-16.11809565095832, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-36.841361487904734`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-34.538776394910684`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-32.23619130191664, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-27.631021115928547`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-25.328436022934504`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-20.72326583694641, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-18.420680743952367`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-11.512925464970229`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-6.907755278982137, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       0., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.302585092994046, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.605170185988092, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       5.0106352940962555`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       5.298317366548036, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}}}, {{{-11.512925464970229`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}}, {-6.907755278982137, 
        FormBox[
         TagBox[
          InterpretationBox[
           StyleBox["\"0.001\"", ShowStringCharacters -> False], 0.001, 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 
        0.}}, {-2.3025850929940455`, 
        FormBox[
         TagBox[
          InterpretationBox[
           StyleBox["\"0.100\"", ShowStringCharacters -> False], 0.1, 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}}, {
       2.302585092994046, 
        FormBox["10", TraditionalForm], {0.01, 0.}}, {-16.11809565095832, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       0., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.605170185988092, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.907755278982137, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.956545443151569, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       7.003065458786462, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}}, {{-11.512925464970229`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-6.907755278982137, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       2.302585092994046, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-16.11809565095832, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       0., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.605170185988092, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.907755278982137, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.956545443151569, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       7.003065458786462, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{All, 191.903421576004}, {All, All}},
  ImageSize->Large,
  LabelStyle->{FontFamily -> "Times"},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->NCache[{{-Log[1000000], 
      Log[100]}, {-33.83132053989554, 0.}}, {{-13.815510557964274`, 
    4.605170185988092}, {-33.83132053989554, 0.}}],
  PlotRangeClipping->False,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.08090169943749476]}},
  Ticks->{
    Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
     MachinePrecision, RotateLabel -> 0], 
    Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
     MachinePrecision, RotateLabel -> 0]}]], "Output",
 CellChangeTimes->{{3.88376790683272*^9, 3.88376792523293*^9}, 
   3.8852793879827147`*^9, 3.88527991527941*^9, 3.885279991352003*^9, 
   3.885280031800749*^9, 3.885280084686018*^9},
 CellLabel->
  "Out[535]=",ExpressionUUID->"99cae631-6384-4c69-8b5d-e8d8f7413ff9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Expansion", " ", "for", " ", "the", " ", "core"}], "-", 
   RowBox[{"radius", " ", "r_c", " ", "calculation", " ", 
    RowBox[{"(", 
     RowBox[{"Eq", " ", "19"}], ")"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.890982431750586*^9, 
  3.89098247519695*^9}},ExpressionUUID->"4b38258a-f5e4-40cf-a965-\
c59c47e648c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"sigmarNFWbeta1", "[", 
    RowBox[{"r_", ",", "c_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"g", "[", "c", "]"}], "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"c", "*", "r"}]}], ")"}], "^", "2"}], "*", 
    RowBox[{"1", "/", "r"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Pi", "^", "2"}], "/", "6"}], " ", "-", " ", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"2", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"c", "*", "r"}]}], ")"}], "^", "2"}]}], ")"}]}], " ", "-",
       " ", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"c", "*", "r"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         RowBox[{"c", "*", "r"}]}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"c", "*", "r"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          RowBox[{"c", "*", "r"}]}], "]"}], "^", "2"}], "/", "2"}], " ", "+", 
      " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"-", "c"}], "*", "r"}]}], "]"}]}], ")"}]}]}], ";"}]], "Input",\

 CellLabel->"In[2]:=",ExpressionUUID->"e2c8362c-b43e-4561-86d7-4ae1d92fec04"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"sigmarNFWbeta1", "[", 
     RowBox[{"s", ",", "c"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "0", ",", "3"}], "}"}]}], "]"}], " ", "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.890982574222878*^9, 3.890982574310864*^9}, {
  3.8909826079423943`*^9, 3.89098261190065*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"3d5c8129-f063-4ce4-9786-1325346ea2e2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "9"}], "+", 
       SuperscriptBox["\[Pi]", "2"]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], " ", "c"}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "c"}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "c"}], "]"}]}]}], ")"}], " ", "s"}]], "+", 
   FractionBox[
    RowBox[{"c", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "9"}], "+", 
       SuperscriptBox["\[Pi]", "2"]}], ")"}]}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", "c"}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "c"}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "c"}], "]"}]}]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["c", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "21"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "s"}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "12"}], " ", "c"}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "c"}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "c"}], "]"}]}]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["c", "3"], " ", 
     SuperscriptBox["s", "2"]}], 
    RowBox[{"18", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", 
        RowBox[{"1", "+", "c"}]], "+", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "c"}], "]"}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["c", "4"], " ", 
     SuperscriptBox["s", "3"]}], 
    RowBox[{"144", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", 
        RowBox[{"1", "+", "c"}]], "+", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "c"}], "]"}]}], ")"}]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "s", "]"}], "4"],
    SeriesData[$CellContext`s, 0, {}, -1, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`s, 
   0, {(1 + $CellContext`c) (-9 + Pi^2)/((-6) $CellContext`c + 
    6 (1 + $CellContext`c) Log[1 + $CellContext`c]), $CellContext`c (
     1 + $CellContext`c) (-9 + Pi^2)/((-3) $CellContext`c + 
    3 (1 + $CellContext`c) Log[1 + $CellContext`c]), $CellContext`c^2 (
     1 + $CellContext`c) (-21 + 2 Pi^2)/((-12) $CellContext`c + 
    12 (1 + $CellContext`c) Log[1 + $CellContext`c]), 
    Rational[1, 18] $CellContext`c^3/(-1 + (1 + $CellContext`c)^(-1) + 
    Log[1 + $CellContext`c]), 
    Rational[-5, 144] $CellContext`c^4/(-1 + (1 + $CellContext`c)^(-1) + 
    Log[1 + $CellContext`c])}, -1, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8909825449715443`*^9, 3.890982574838043*^9}, {
  3.890982608469434*^9, 3.8909826121056547`*^9}},
 CellLabel->"Out[12]=",ExpressionUUID->"b5c2f296-e735-426f-a289-c4586695dae3"]
}, Open  ]]
},
WindowSize->{1402.5, 762.},
WindowMargins->{{Automatic, 0}, {0, Automatic}},
Magnification:>1. Inherited,
FrontEndVersion->"13.2 for Linux x86 (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0dfcde91-d044-400a-9bb1-54ebd35f3a6d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 2330, 62, 280, "Input",ExpressionUUID->"4711395c-782b-4f2d-bfe8-4cbada4cb081"],
Cell[CellGroupData[{
Cell[2913, 86, 2386, 57, 122, "Input",ExpressionUUID->"79ab79c9-3c12-422d-a688-d507388c390b"],
Cell[5302, 145, 1071, 15, 33, "Output",ExpressionUUID->"d60bf9c9-bf76-4d21-9ab3-4e7a69905d0e"],
Cell[6376, 162, 1073, 15, 33, "Output",ExpressionUUID->"6701b3ef-074d-4be6-9d26-3b97de6d69a9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7486, 182, 3505, 95, 130, "Input",ExpressionUUID->"648b3ac1-a910-48e0-8447-5c3ae68bfd4c"],
Cell[10994, 279, 714, 10, 33, "Output",ExpressionUUID->"14403907-5890-417e-9aa1-6d567540f6fb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11745, 294, 1759, 38, 76, "Input",ExpressionUUID->"4271da00-2618-4d4b-9133-8366e7a5b239"],
Cell[13507, 334, 3000, 77, 62, "Output",ExpressionUUID->"586cdf5d-7faa-46ec-bf1e-dab3cf8c2c06"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16544, 416, 16798, 474, 983, "Input",ExpressionUUID->"35a9ca60-ea67-49f2-a3c6-9bca05b55e21"],
Cell[33345, 892, 620, 9, 33, "Output",ExpressionUUID->"0cbece33-7735-4a73-ade3-3d4f6ae7d376"],
Cell[33968, 903, 6679, 183, 103, "Output",ExpressionUUID->"935d4b2e-f05a-498e-8a00-5abbdb936561"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40684, 1091, 1012, 27, 54, "Input",ExpressionUUID->"2996194d-d2ba-4925-b9be-292d631a80b1"],
Cell[41699, 1120, 301, 5, 33, "Output",ExpressionUUID->"47778f1f-f0ed-49c3-83c9-3d3c570e2f80"]
}, Open  ]],
Cell[42015, 1128, 1190, 26, 54, "Input",ExpressionUUID->"5b02cefc-95c8-4cb6-94c8-65a6ac32bcb8"],
Cell[CellGroupData[{
Cell[43230, 1158, 966, 24, 79, "Input",ExpressionUUID->"f910292f-e9aa-41eb-8a88-902a8fe6f239"],
Cell[44199, 1184, 4903, 149, 168, "Output",ExpressionUUID->"9a3b41f6-c46b-4650-ae0a-d7e19452d931"],
Cell[49105, 1335, 561, 15, 48, "Output",ExpressionUUID->"d8d12385-eb85-4868-b962-e64fa490c17d"],
Cell[49669, 1352, 175, 2, 33, "Output",ExpressionUUID->"7c0c4d35-6b7c-426d-ac8f-912e25967696"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49881, 1359, 929, 25, 32, "Input",ExpressionUUID->"cd90b9f3-82c6-45d2-a48e-538514b82e64"],
Cell[50813, 1386, 5173, 155, 168, "Output",ExpressionUUID->"ffc86cb8-39cb-42c5-bfb4-70b1df43ab06"],
Cell[55989, 1543, 831, 21, 48, "Output",ExpressionUUID->"dd20cba4-baf5-40be-9d4d-b7a85852d637"],
Cell[56823, 1566, 443, 8, 33, "Output",ExpressionUUID->"f8d08761-db53-4df9-bfc7-bf5d0fdb1f4a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57303, 1579, 626, 15, 54, "Input",ExpressionUUID->"c7c68a86-b934-4af7-9dfb-b7fd02cf40ed"],
Cell[57932, 1596, 4974, 150, 168, "Output",ExpressionUUID->"cde4ce0b-7082-4c80-bc1b-aa70e91cda8a"]
}, Open  ]],
Cell[62921, 1749, 3495, 104, 294, "Input",ExpressionUUID->"9990cde9-4185-48b8-80d6-f405e7d523b0"],
Cell[66419, 1855, 1264, 30, 118, "Input",ExpressionUUID->"4ee30fa2-270c-42c8-be80-bcd815042dbe"],
Cell[CellGroupData[{
Cell[67708, 1889, 449, 12, 33, "Input",ExpressionUUID->"6f0a6d36-1e37-471d-a52e-9b4199d304dc"],
Cell[68160, 1903, 539, 16, 37, "Output",ExpressionUUID->"99f34acb-92f4-4564-ad20-0ae09453daf5"]
}, Open  ]],
Cell[68714, 1922, 6356, 174, 273, "Input",ExpressionUUID->"590df36b-1f25-4033-acff-5ad1d34fe1c7"],
Cell[CellGroupData[{
Cell[75095, 2100, 409, 9, 33, "Input",ExpressionUUID->"f071f80f-ff1a-4f4d-90e4-f2a8588f29f7"],
Cell[75507, 2111, 4892, 150, 168, "Output",ExpressionUUID->"a2f2ccf9-0f15-405b-876d-2b8804b6645a"]
}, Open  ]],
Cell[80414, 2264, 310, 7, 32, "Input",ExpressionUUID->"f46eff4a-845d-409b-8d86-2bd117883066"],
Cell[CellGroupData[{
Cell[80749, 2275, 304, 5, 29, "Input",ExpressionUUID->"0c98646a-4b62-4e2e-9136-dd2afd5120c6"],
Cell[81056, 2282, 4867, 142, 165, "Output",ExpressionUUID->"490be8a3-5c93-4ffb-a046-935046c9bd31"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85960, 2429, 429, 7, 29, "Input",ExpressionUUID->"f2e72271-70bb-4b95-8837-4e7cc8de9efa"],
Cell[86392, 2438, 1090, 18, 102, "Output",ExpressionUUID->"188cb9ae-c7e4-4f3b-86d1-6513094d81f5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87519, 2461, 207, 3, 29, "Input",ExpressionUUID->"75bccdc2-5f35-44d0-a692-8d71f1ea94f5"],
Cell[87729, 2466, 896, 16, 102, "Output",ExpressionUUID->"d853d8a6-8bb2-4366-b272-5f64225ff7ae"]
}, Open  ]],
Cell[88640, 2485, 275, 7, 32, "Input",ExpressionUUID->"1ed48f62-f58b-4e12-9e66-78b48739a184"],
Cell[CellGroupData[{
Cell[88940, 2496, 230, 4, 29, "Input",ExpressionUUID->"9853e3b6-0b19-4582-8faf-83c455060328"],
Cell[89173, 2502, 848, 15, 84, "Output",ExpressionUUID->"d0835c27-d04e-4bbe-9dd5-60cd8bebb322"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90058, 2522, 1193, 28, 33, "Input",ExpressionUUID->"a4bda1bb-72b2-452f-a163-ae6918639d16"],
Cell[91254, 2552, 600, 11, 48, "Output",ExpressionUUID->"39f91d01-3026-4963-b4a0-80a3b671b1ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91891, 2568, 233, 4, 32, "Input",ExpressionUUID->"e19be849-953a-4682-80c2-e742f4e08e98"],
Cell[92127, 2574, 2020, 57, 49, "Output",ExpressionUUID->"ec361708-8826-4433-82ac-833e05a32d66"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94184, 2636, 456, 11, 33, "Input",ExpressionUUID->"55fd5d38-3ddf-4fc2-9b06-8323538f40af"],
Cell[94643, 2649, 503, 9, 66, "Output",ExpressionUUID->"88fcce46-4d2c-46b4-a3db-4d4faa14e498"]
}, Open  ]],
Cell[95161, 2661, 1925, 51, 139, "Input",ExpressionUUID->"0da9a191-0fd7-48a1-8e7e-0d4c42af52e6"],
Cell[CellGroupData[{
Cell[97111, 2716, 1233, 29, 33, "Input",ExpressionUUID->"d2f4e9ba-0a64-459e-9792-34415dbdb1e9"],
Cell[98347, 2747, 50646, 925, 225, "Output",ExpressionUUID->"e92f4681-81ab-46e1-9e59-2a4d56de9c27"]
}, Open  ]],
Cell[149008, 3675, 1600, 45, 75, "Input",ExpressionUUID->"bae17af7-2b82-49eb-8601-2a69361dae09"],
Cell[150611, 3722, 1024, 24, 33, "Input",ExpressionUUID->"9b46a7e1-7ab2-4c38-9555-a85734fb13a3"],
Cell[CellGroupData[{
Cell[151660, 3750, 233, 4, 32, "Input",ExpressionUUID->"553282db-c778-4c07-ab1c-1fa57ac2c8f4"],
Cell[151896, 3756, 221, 4, 33, "Output",ExpressionUUID->"952a80a8-6dc0-4518-82f0-d0792ff11d38"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152154, 3765, 868, 23, 33, "Input",ExpressionUUID->"d355193c-b4dd-4835-a171-ddd65f6c85e6"],
Cell[153025, 3790, 274, 4, 33, "Output",ExpressionUUID->"9cdb78b6-1204-4026-93ab-c6019dee0754"]
}, Open  ]],
Cell[153314, 3797, 337, 8, 32, "Input",ExpressionUUID->"df7a17c0-1625-424e-a1b4-8f658c9177fa"],
Cell[153654, 3807, 283, 6, 32, "Input",ExpressionUUID->"f28a0a89-9044-467c-8532-041aaaf7ce6e"],
Cell[CellGroupData[{
Cell[153962, 3817, 367, 9, 33, "Input",ExpressionUUID->"d18ce789-b2b0-40bf-ac41-2840c53e0511"],
Cell[154332, 3828, 7745, 146, 229, "Output",ExpressionUUID->"9f59c442-162c-4b6d-a5f8-7343478ea7a7"]
}, Open  ]],
Cell[162092, 3977, 416, 8, 32, "Input",ExpressionUUID->"55e3c058-e483-457c-ad12-5ad0e07c3e9c"],
Cell[162511, 3987, 1117, 29, 115, "Input",ExpressionUUID->"d2aea5a7-10b2-4b08-ac1c-2240959e1a72"],
Cell[163631, 4018, 1878, 51, 56, "Input",ExpressionUUID->"de25e11c-1f7c-4762-a400-84a6b04ea44a"],
Cell[CellGroupData[{
Cell[165534, 4073, 201, 4, 29, "Input",ExpressionUUID->"a54a1165-3386-4dbe-9a63-0df2953e00a1"],
Cell[165738, 4079, 284555, 4715, 73, "Output",ExpressionUUID->"d7580d4e-b4db-445e-823f-9c3dacd61036"]
}, Open  ]],
Cell[450308, 8797, 357, 8, 32, "Input",ExpressionUUID->"ba9e1a45-77b0-49d2-bb64-944487883f66"],
Cell[CellGroupData[{
Cell[450690, 8809, 859, 20, 55, "Input",ExpressionUUID->"db46bb3b-422b-49d9-9935-4c7ebeefcd4e"],
Cell[451552, 8831, 25450, 476, 376, "Output",ExpressionUUID->"459465e0-09dd-429d-8d95-ab8d5dce1960"]
}, Open  ]],
Cell[477017, 9310, 2425, 69, 142, "Input",ExpressionUUID->"6e250146-e906-4ad0-8803-15e3089b6e0b"],
Cell[479445, 9381, 308, 7, 29, "Input",ExpressionUUID->"fe883d36-9264-463d-b243-5dfed5a96afc"],
Cell[479756, 9390, 629, 16, 29, "Input",ExpressionUUID->"abca89c4-9978-47a5-a3d9-6792b2136b4a"],
Cell[480388, 9408, 770, 19, 32, "Input",ExpressionUUID->"0cd3d06d-2bc2-45ba-8fd0-9eda59de35a9"],
Cell[481161, 9429, 269, 6, 32, "Input",ExpressionUUID->"a59791d2-e4ea-42c8-9e3b-4078f12a9f26"],
Cell[CellGroupData[{
Cell[481455, 9439, 485, 13, 29, "Input",ExpressionUUID->"40ffd6d4-f84c-481f-bcf2-fb60d387970d"],
Cell[481943, 9454, 398, 8, 48, "Output",ExpressionUUID->"7fc56418-6e7c-43a6-83b3-990d5ee76795"]
}, Open  ]],
Cell[482356, 9465, 543, 15, 29, "Input",ExpressionUUID->"cf020491-2922-4502-b52d-5900f9b10aae"],
Cell[482902, 9482, 999, 21, 95, "Input",ExpressionUUID->"979fa1f1-a57e-44f0-8a42-f6aa200700d5"],
Cell[483904, 9505, 224, 5, 29, "Input",ExpressionUUID->"74802dae-ceea-4e19-89ef-f846714479ef"],
Cell[484131, 9512, 1056, 26, 32, "Input",ExpressionUUID->"e547362a-826a-47cb-9df6-86d3c2267c82"],
Cell[485190, 9540, 373, 8, 32, "Input",ExpressionUUID->"794ab602-8f4e-4605-9366-c8ac53905be7"],
Cell[CellGroupData[{
Cell[485588, 9552, 1368, 30, 29, "Input",ExpressionUUID->"e790dafa-3d02-4434-8f22-cfd246899b11"],
Cell[486959, 9584, 812, 17, 102, "Output",ExpressionUUID->"71faf4e3-c960-420c-a1ae-7f83850202e3"]
}, Open  ]],
Cell[487786, 9604, 3375, 91, 113, "Input",ExpressionUUID->"2fe296f3-5342-4860-82c9-73be2570b316"],
Cell[CellGroupData[{
Cell[491186, 9699, 209, 4, 29, "Input",ExpressionUUID->"54c7566f-4f66-463a-a780-fdae7ebea177"],
Cell[491398, 9705, 1002, 19, 120, "Output",ExpressionUUID->"83053cd9-cc0a-4dc6-b69d-72247dec9f05"]
}, Open  ]],
Cell[CellGroupData[{
Cell[492437, 9729, 3635, 83, 265, "Input",ExpressionUUID->"8566d070-4594-4c1e-8529-cfba1c93281b"],
Cell[496075, 9814, 26954, 563, 255, "Output",ExpressionUUID->"99cae631-6384-4c69-8b5d-e8d8f7413ff9"]
}, Open  ]],
Cell[523044, 10380, 382, 9, 33, "Input",ExpressionUUID->"4b38258a-f5e4-40cf-a965-c59c47e648c8"],
Cell[523429, 10391, 1417, 46, 33, "Input",ExpressionUUID->"e2c8362c-b43e-4561-86d7-4ae1d92fec04"],
Cell[CellGroupData[{
Cell[524871, 10441, 451, 11, 32, "Input",ExpressionUUID->"3d5c8129-f063-4ce4-9786-1325346ea2e2"],
Cell[525325, 10454, 3251, 98, 64, "Output",ExpressionUUID->"b5c2f296-e735-426f-a289-c4586695dae3"]
}, Open  ]]
}
]
*)


